Perfect Metal Phases of One-Dimensional and Anisotropic Higher-Dimensional Systems

We show that a 1D quantum wire with $23$ channels of interacting fermions has a perfect metal phase in which all weak perturbations that could destabilize this phase are irrelevant. Consequently, weak disorder does not localize it, a weak periodic potential does not open a gap, and contact with a superconductor also fails to open a gap. Similar phases occur for $N \geq 24$ channels of fermions, except for $N=25$, and for $8k$ channels of interacting bosons, with $k\geq 3$. Arrays of perfect metallic wires form higher-dimensional fermionic or bosonic perfect metals, albeit highly-anisotropic ones.

==> anc/KL.txt <==
8,4,4,4,4,4,4,2,4,4,4,2,4,2,2,2,4,2,2,2,0,0,0,-3
4,4,2,2,2,2,2,2,2,2,2,2,2,2,1,1,2,1,1,2,1,0,0,-1
4,2,4,2,2,2,2,2,2,2,2,2,2,1,2,1,2,2,1,1,1,0,0,-1
4,2,2,4,2,2,2,2,2,2,2,2,2,1,1,2,2,1,2,1,1,0,0,-1
4,2,2,2,4,2,2,2,2,2,2,1,2,2,2,2,2,2,2,2,1,0,0,-1
4,2,2,2,2,4,2,2,2,2,2,1,2,2,1,1,2,1,2,1,0,0,0,-1
4,2,2,2,2,2,4,2,2,2,2,1,2,1,2,1,2,1,1,2,0,0,0,-1
2,2,2,2,2,2,2,4,1,1,1,2,1,2,2,2,1,2,2,2,2,0,0,1
4,2,2,2,2,2,2,1,4,2,2,2,2,2,2,2,2,2,2,2,1,1,1,-1
4,2,2,2,2,2,2,1,2,4,2,2,2,2,1,1,2,2,1,1,0,1,0,-1
4,2,2,2,2,2,2,1,2,2,4,2,2,1,2,1,2,1,2,1,0,0,1,-1
2,2,2,2,1,1,1,2,2,2,2,4,1,2,2,2,1,2,2,2,2,1,1,1
4,2,2,2,2,2,2,1,2,2,2,1,4,2,2,2,2,1,1,1,1,1,1,-1
2,2,1,1,2,2,1,2,2,2,1,2,2,4,2,2,1,2,2,2,2,2,1,1
2,1,2,1,2,1,2,2,2,1,2,2,2,2,4,2,1,2,2,2,2,1,2,1
2,1,1,2,2,1,1,2,2,1,1,2,2,2,2,4,1,2,2,2,2,1,1,1
4,2,2,2,2,2,2,1,2,2,2,1,2,1,1,1,4,2,2,2,1,1,1,-1
2,1,2,1,2,1,1,2,2,2,1,2,1,2,2,2,2,4,2,2,2,2,1,1
2,1,1,2,2,2,1,2,2,1,2,2,1,2,2,2,2,2,4,2,2,1,2,1
2,2,1,1,2,1,2,2,2,1,1,2,1,2,2,2,2,2,2,4,2,1,1,1
0,1,1,1,1,0,0,2,1,0,0,2,1,2,2,2,1,2,2,2,4,2,2,2
0,0,0,0,0,0,0,0,1,1,0,1,1,2,1,1,1,2,1,1,2,4,2,2
0,0,0,0,0,0,0,0,1,0,1,1,1,1,2,1,1,1,2,1,2,2,4,2
-3,-1,-1,-1,-1,-1,-1,1,-1,-1,-1,1,-1,1,1,1,-1,1,1,1,2,2,2,4

==> anc/Kferm.txt <==
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1

==> anc/KsL.txt <==
3,1,-1,0,-1,0,0,1,0,0,0,-1,1,0,0,0,1,1,-1,1,0,0,-1
1,3,-1,0,-1,0,1,0,0,0,-1,-1,1,0,0,1,0,1,-1,1,1,1,1
-1,-1,3,1,1,1,0,-1,0,-1,1,0,-1,0,0,1,0,-1,1,-1,-1,0,1
0,0,1,3,1,0,1,-1,-1,-1,0,-1,-1,0,-1,1,0,0,0,-1,0,1,1
-1,-1,1,1,3,0,0,-1,-1,-1,0,0,-1,0,0,0,0,-1,0,-1,-1,1,1
0,0,1,0,0,3,0,1,0,0,1,0,-1,1,1,0,-1,0,-1,0,0,-1,1
0,1,0,1,0,0,3,0,0,-1,-1,0,0,1,0,1,0,1,0,-1,1,0,1
1,0,-1,-1,-1,1,0,3,0,1,0,1,0,0,0,0,-1,0,-1,1,1,-1,-1
0,0,0,-1,-1,0,0,0,3,0,0,1,1,0,1,0,0,1,1,0,1,-1,0
0,0,-1,-1,-1,0,-1,1,0,3,-1,0,0,0,-1,-1,0,0,-1,1,1,0,-1
0,-1,1,0,0,1,-1,0,0,-1,3,0,0,0,1,0,0,-1,1,-1,-1,-1,0
-1,-1,0,-1,0,0,0,1,1,0,0,3,-1,-1,1,0,-1,0,1,0,0,-1,0
1,1,-1,-1,-1,-1,0,0,1,0,0,-1,3,0,0,0,1,0,0,0,1,0,-1
0,0,0,0,0,1,1,0,0,0,0,-1,0,3,0,-1,1,1,-1,-1,0,-1,0
0,0,0,-1,0,1,0,0,1,-1,1,1,0,0,3,-1,0,1,0,0,-1,-1,1
0,1,1,1,0,0,1,0,0,-1,0,0,0,-1,-1,3,-1,-1,1,0,1,1,1
1,0,0,0,0,-1,0,-1,0,0,0,-1,1,1,0,-1,3,1,0,-1,-1,0,-1
1,1,-1,0,-1,0,1,0,1,0,-1,0,0,1,1,-1,1,3,-1,0,0,-1,0
-1,-1,1,0,0,-1,0,-1,1,-1,1,1,0,-1,0,1,0,-1,3,-1,0,0,0
1,1,-1,-1,-1,0,-1,1,0,1,-1,0,0,-1,0,0,-1,0,-1,3,0,1,0
0,1,-1,0,-1,0,1,1,1,1,-1,0,1,0,-1,1,-1,0,0,0,3,0,0
0,1,0,1,1,-1,0,-1,-1,0,-1,-1,0,-1,-1,1,0,-1,0,1,0,3,1
-1,1,1,1,1,1,1,-1,0,-1,0,0,-1,0,1,1,-1,0,0,0,0,1,3

==> anc/Ms.txt <==
Sqrt[3],1/Sqrt[3],-(1/Sqrt[3]),0,-(1/Sqrt[3]),0,0,1/Sqrt[3],0,0,0,-(1/Sqrt[3]),1/Sqrt[3],0,0,0,1/Sqrt[3],1/Sqrt[3],-(1/Sqrt[3]),1/Sqrt[3],0,0,-(1/Sqrt[3]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2*Sqrt[2/3],-(1/Sqrt[6]),0,-(1/Sqrt[6]),0,Sqrt[3/2]/2,-1/(2*Sqrt[6]),0,0,-Sqrt[3/2]/2,-(1/Sqrt[6]),1/Sqrt[6],0,0,Sqrt[3/2]/2,-1/(2*Sqrt[6]),1/Sqrt[6],-(1/Sqrt[6]),1/Sqrt[6],Sqrt[3/2]/2,Sqrt[3/2]/2,Sqrt[2/3],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,Sqrt[5/2],Sqrt[2/5],1/Sqrt[10],Sqrt[2/5],1/(2*Sqrt[10]),-3/(2*Sqrt[10]),0,-Sqrt[2/5],3/(2*Sqrt[10]),-(1/Sqrt[10]),-(1/Sqrt[10]),0,0,Sqrt[5/2]/2,1/(2*Sqrt[10]),-(1/Sqrt[10]),1/Sqrt[10],-(1/Sqrt[10]),-3/(2*Sqrt[10]),1/(2*Sqrt[10]),Sqrt[2/5],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,Sqrt[13/5],4/Sqrt[65],-2/Sqrt[65],9/(2*Sqrt[65]),-7/(2*Sqrt[65]),-Sqrt[5/13],-3/Sqrt[65],-3/(2*Sqrt[65]),-4/Sqrt[65],-4/Sqrt[65],0,-Sqrt[5/13],Sqrt[5/13]/2,-1/(2*Sqrt[65]),1/Sqrt[65],-(1/Sqrt[65]),-4/Sqrt[65],3/(2*Sqrt[65]),9/(2*Sqrt[65]),3/Sqrt[65],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2*Sqrt[7/13],-1/(2*Sqrt[91]),-1/(2*Sqrt[91]),-5/(2*Sqrt[91]),-9/(2*Sqrt[91]),-4/Sqrt[91],-2/Sqrt[91],-(1/Sqrt[91]),-(1/Sqrt[91]),0,2/Sqrt[91],-(1/Sqrt[91]),3/(2*Sqrt[91]),-3/Sqrt[91],-Sqrt[7/13]/2,-(1/Sqrt[91]),-9/(2*Sqrt[91]),6/Sqrt[91],4/Sqrt[91],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,Sqrt[71/7]/2,1/(2*Sqrt[497]),33/(2*Sqrt[497]),-5/(2*Sqrt[497]),4/Sqrt[497],9/Sqrt[497],1/Sqrt[497],-13/Sqrt[497],2*Sqrt[7/71],12/Sqrt[497],-6/Sqrt[497],-31/(2*Sqrt[497]),3/Sqrt[497],(-5*Sqrt[7/71])/2,1/Sqrt[497],9/(2*Sqrt[497]),-13/Sqrt[497],10/Sqrt[497],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,Sqrt[649/71]/2,117/(2*Sqrt[46079]),46/Sqrt[46079],-102/Sqrt[46079],-175/(2*Sqrt[46079]),81/Sqrt[46079],12/Sqrt[46079],140/Sqrt[46079],49/Sqrt[46079],93/(2*Sqrt[46079]),45/(2*Sqrt[46079]),101/Sqrt[46079],38/Sqrt[46079],-12*Sqrt[11/4189],161/(2*Sqrt[46079]),-189/(2*Sqrt[46079]),29/Sqrt[46079],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,Sqrt[987/649],-239/Sqrt[640563],92*Sqrt[3/213521],-145/Sqrt[640563],156*Sqrt[3/213521],-7*Sqrt[21/30503],-139*Sqrt[3/213521],-146*Sqrt[3/213521],485/Sqrt[640563],-173*Sqrt[3/213521],-142*Sqrt[3/213521],-Sqrt[141/4543],29*Sqrt[11/58233],131*Sqrt[3/213521],103/Sqrt[640563],-193/Sqrt[640563],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2*Sqrt[554/987],(-67*Sqrt[3/182266])/2,-67/Sqrt[546798],61*Sqrt[6/91133],6*Sqrt[42/13019],-37*Sqrt[3/182266],(185*Sqrt[3/182266])/2,61*Sqrt[2/273399],(-85*Sqrt[3/182266])/2,(225*Sqrt[3/182266])/2,Sqrt[282/1939],-25*Sqrt[2/273399],(323*Sqrt[3/182266])/2,-143/Sqrt[546798],373/(2*Sqrt[546798]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,Sqrt[4189/554]/2,-1189/Sqrt[2320706],-217*Sqrt[2/1160353],-104*Sqrt[2/1160353],395/Sqrt[2320706],-1975/(2*Sqrt[2320706]),-257*Sqrt[2/1160353],1147/(2*Sqrt[2320706]),353/(2*Sqrt[2320706]),-367*Sqrt[2/1160353],69*Sqrt[2/1160353],1403/(2*Sqrt[2320706]),439/Sqrt[2320706],-409/(2*Sqrt[2320706]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,Sqrt[5622/4189],-629/Sqrt[23550558],911*Sqrt[2/11775279],149*Sqrt[3/7850186],977/Sqrt[23550558],197*Sqrt[2/11775279],640*Sqrt[2/11775279],-1969/Sqrt[23550558],360*Sqrt[6/3925093],-3545/Sqrt[23550558],481/Sqrt[23550558],-124*Sqrt[6/3925093],221*Sqrt[2/11775279],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,Sqrt[7385/5622],-508*Sqrt[10/4151847],-1517*Sqrt[3/13839490],3259/Sqrt[41518470],29*Sqrt[10/4151847],-328*Sqrt[2/20759235],1747/Sqrt[41518470],284*Sqrt[6/6919745],587/Sqrt[41518470],-2671/Sqrt[41518470],-11*Sqrt[42/988535],976*Sqrt[2/20759235],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[1283/1477],-400/Sqrt[1894991],32/Sqrt[1894991],-18/Sqrt[1894991],275/Sqrt[1894991],-577/Sqrt[1894991],-228/Sqrt[1894991],-505/Sqrt[1894991],451/Sqrt[1894991],-9*Sqrt[7/270713],-386/Sqrt[1894991],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[7873/6415],-1297/Sqrt[50505295],-672*Sqrt[5/10101059],5573/Sqrt[50505295],3059/Sqrt[50505295],-2787/Sqrt[50505295],-2746/Sqrt[50505295],-2202/Sqrt[50505295],-2779/Sqrt[50505295],-1916/Sqrt[50505295],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[8179/7873],-6018/Sqrt[64393267],2910/Sqrt[64393267],4790/Sqrt[64393267],-3628/Sqrt[64393267],1352/Sqrt[64393267],-4197/Sqrt[64393267],-352/Sqrt[64393267],2698/Sqrt[64393267],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*Sqrt[962/8179],23/(2*Sqrt[7868198]),-29*Sqrt[26/302623],233/Sqrt[7868198],337/Sqrt[7868198],751/(2*Sqrt[7868198]),735/Sqrt[7868198],733/Sqrt[7868198],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[2381/962]/2,19*Sqrt[26/88097],447/Sqrt[2290522],-749/Sqrt[2290522],-219/(2*Sqrt[2290522]),-35/Sqrt[2290522],-493/Sqrt[2290522],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[969/2381],-40*Sqrt[17/135717],-215*Sqrt[3/769063],-169/Sqrt[2307189],-1076/Sqrt[2307189],-326/Sqrt[2307189],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[14/57],-Sqrt[6/133],Sqrt[7/114],-2*Sqrt[2/399],-(1/Sqrt[798]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[30/119],-Sqrt[21/170],2*Sqrt[10/357],2*Sqrt[6/595],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/Sqrt[5],0,1/(2*Sqrt[5]),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/Sqrt[3],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[3],1/Sqrt[3],-(1/Sqrt[3]),0,-(1/Sqrt[3]),0,0,1/Sqrt[3],0,0,0,-(1/Sqrt[3]),1/Sqrt[3],0,0,0,1/Sqrt[3],1/Sqrt[3],-(1/Sqrt[3]),1/Sqrt[3],0,0,-(1/Sqrt[3])
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*Sqrt[2/3],-(1/Sqrt[6]),0,-(1/Sqrt[6]),0,Sqrt[3/2]/2,-1/(2*Sqrt[6]),0,0,-Sqrt[3/2]/2,-(1/Sqrt[6]),1/Sqrt[6],0,0,Sqrt[3/2]/2,-1/(2*Sqrt[6]),1/Sqrt[6],-(1/Sqrt[6]),1/Sqrt[6],Sqrt[3/2]/2,Sqrt[3/2]/2,Sqrt[2/3]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[5/2],Sqrt[2/5],1/Sqrt[10],Sqrt[2/5],1/(2*Sqrt[10]),-3/(2*Sqrt[10]),0,-Sqrt[2/5],3/(2*Sqrt[10]),-(1/Sqrt[10]),-(1/Sqrt[10]),0,0,Sqrt[5/2]/2,1/(2*Sqrt[10]),-(1/Sqrt[10]),1/Sqrt[10],-(1/Sqrt[10]),-3/(2*Sqrt[10]),1/(2*Sqrt[10]),Sqrt[2/5]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[13/5],4/Sqrt[65],-2/Sqrt[65],9/(2*Sqrt[65]),-7/(2*Sqrt[65]),-Sqrt[5/13],-3/Sqrt[65],-3/(2*Sqrt[65]),-4/Sqrt[65],-4/Sqrt[65],0,-Sqrt[5/13],Sqrt[5/13]/2,-1/(2*Sqrt[65]),1/Sqrt[65],-(1/Sqrt[65]),-4/Sqrt[65],3/(2*Sqrt[65]),9/(2*Sqrt[65]),3/Sqrt[65]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*Sqrt[7/13],-1/(2*Sqrt[91]),-1/(2*Sqrt[91]),-5/(2*Sqrt[91]),-9/(2*Sqrt[91]),-4/Sqrt[91],-2/Sqrt[91],-(1/Sqrt[91]),-(1/Sqrt[91]),0,2/Sqrt[91],-(1/Sqrt[91]),3/(2*Sqrt[91]),-3/Sqrt[91],-Sqrt[7/13]/2,-(1/Sqrt[91]),-9/(2*Sqrt[91]),6/Sqrt[91],4/Sqrt[91]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[71/7]/2,1/(2*Sqrt[497]),33/(2*Sqrt[497]),-5/(2*Sqrt[497]),4/Sqrt[497],9/Sqrt[497],1/Sqrt[497],-13/Sqrt[497],2*Sqrt[7/71],12/Sqrt[497],-6/Sqrt[497],-31/(2*Sqrt[497]),3/Sqrt[497],(-5*Sqrt[7/71])/2,1/Sqrt[497],9/(2*Sqrt[497]),-13/Sqrt[497],10/Sqrt[497]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[649/71]/2,117/(2*Sqrt[46079]),46/Sqrt[46079],-102/Sqrt[46079],-175/(2*Sqrt[46079]),81/Sqrt[46079],12/Sqrt[46079],140/Sqrt[46079],49/Sqrt[46079],93/(2*Sqrt[46079]),45/(2*Sqrt[46079]),101/Sqrt[46079],38/Sqrt[46079],-12*Sqrt[11/4189],161/(2*Sqrt[46079]),-189/(2*Sqrt[46079]),29/Sqrt[46079]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[987/649],-239/Sqrt[640563],92*Sqrt[3/213521],-145/Sqrt[640563],156*Sqrt[3/213521],-7*Sqrt[21/30503],-139*Sqrt[3/213521],-146*Sqrt[3/213521],485/Sqrt[640563],-173*Sqrt[3/213521],-142*Sqrt[3/213521],-Sqrt[141/4543],29*Sqrt[11/58233],131*Sqrt[3/213521],103/Sqrt[640563],-193/Sqrt[640563]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*Sqrt[554/987],(-67*Sqrt[3/182266])/2,-67/Sqrt[546798],61*Sqrt[6/91133],6*Sqrt[42/13019],-37*Sqrt[3/182266],(185*Sqrt[3/182266])/2,61*Sqrt[2/273399],(-85*Sqrt[3/182266])/2,(225*Sqrt[3/182266])/2,Sqrt[282/1939],-25*Sqrt[2/273399],(323*Sqrt[3/182266])/2,-143/Sqrt[546798],373/(2*Sqrt[546798])
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[4189/554]/2,-1189/Sqrt[2320706],-217*Sqrt[2/1160353],-104*Sqrt[2/1160353],395/Sqrt[2320706],-1975/(2*Sqrt[2320706]),-257*Sqrt[2/1160353],1147/(2*Sqrt[2320706]),353/(2*Sqrt[2320706]),-367*Sqrt[2/1160353],69*Sqrt[2/1160353],1403/(2*Sqrt[2320706]),439/Sqrt[2320706],-409/(2*Sqrt[2320706])
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[5622/4189],-629/Sqrt[23550558],911*Sqrt[2/11775279],149*Sqrt[3/7850186],977/Sqrt[23550558],197*Sqrt[2/11775279],640*Sqrt[2/11775279],-1969/Sqrt[23550558],360*Sqrt[6/3925093],-3545/Sqrt[23550558],481/Sqrt[23550558],-124*Sqrt[6/3925093],221*Sqrt[2/11775279]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[7385/5622],-508*Sqrt[10/4151847],-1517*Sqrt[3/13839490],3259/Sqrt[41518470],29*Sqrt[10/4151847],-328*Sqrt[2/20759235],1747/Sqrt[41518470],284*Sqrt[6/6919745],587/Sqrt[41518470],-2671/Sqrt[41518470],-11*Sqrt[42/988535],976*Sqrt[2/20759235]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[1283/1477],-400/Sqrt[1894991],32/Sqrt[1894991],-18/Sqrt[1894991],275/Sqrt[1894991],-577/Sqrt[1894991],-228/Sqrt[1894991],-505/Sqrt[1894991],451/Sqrt[1894991],-9*Sqrt[7/270713],-386/Sqrt[1894991]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[7873/6415],-1297/Sqrt[50505295],-672*Sqrt[5/10101059],5573/Sqrt[50505295],3059/Sqrt[50505295],-2787/Sqrt[50505295],-2746/Sqrt[50505295],-2202/Sqrt[50505295],-2779/Sqrt[50505295],-1916/Sqrt[50505295]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[8179/7873],-6018/Sqrt[64393267],2910/Sqrt[64393267],4790/Sqrt[64393267],-3628/Sqrt[64393267],1352/Sqrt[64393267],-4197/Sqrt[64393267],-352/Sqrt[64393267],2698/Sqrt[64393267]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2*Sqrt[962/8179],23/(2*Sqrt[7868198]),-29*Sqrt[26/302623],233/Sqrt[7868198],337/Sqrt[7868198],751/(2*Sqrt[7868198]),735/Sqrt[7868198],733/Sqrt[7868198]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[2381/962]/2,19*Sqrt[26/88097],447/Sqrt[2290522],-749/Sqrt[2290522],-219/(2*Sqrt[2290522]),-35/Sqrt[2290522],-493/Sqrt[2290522]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[969/2381],-40*Sqrt[17/135717],-215*Sqrt[3/769063],-169/Sqrt[2307189],-1076/Sqrt[2307189],-326/Sqrt[2307189]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[14/57],-Sqrt[6/133],Sqrt[7/114],-2*Sqrt[2/399],-(1/Sqrt[798])
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sqrt[30/119],-Sqrt[21/170],2*Sqrt[10/357],2*Sqrt[6/595]
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/Sqrt[5],0,1/(2*Sqrt[5])
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/Sqrt[3],0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2

==> anc/Os.txt <==
Cosh[λ],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Sinh[λ],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Sinh[λ],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,Cosh[λ],0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1

==> anc/SupplementaryMaterial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    199643,       5167]
NotebookOptionsPosition[    197102,       5086]
NotebookOutlinePosition[    197445,       5101]
CellTagsIndexPosition[    197402,       5098]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary Material for: 
\[OpenCurlyDoubleQuote]Perfect Metal Phases of One-Dimensional and \
Anisotropic Higher-Dimensional Systems\[CloseCurlyDoubleQuote] 
by Eugeniu Plamadeala, Michael Mulligan, and Chetan Nayak.\
\>", "Title",
 CellChangeTimes->{{3.606232490340429*^9, 3.6062325693363733`*^9}, {
  3.6062326925153694`*^9, 3.606232696412012*^9}}],

Cell["\<\
1. Gram Matrices for the shorter Leech (KsL) and Leech (KL) lattices.\
\>", "Text",
 CellChangeTimes->{{3.606232582006524*^9, 3.606232586823536*^9}, {
  3.606232618525112*^9, 3.6062326776030807`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KsL", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "3", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
        RowBox[{"-", "1"}], "1", "1", "1", "1"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1"},
       {"0", "0", "1", "3", "1", "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "1"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1"},
       {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "1"},
       {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
        RowBox[{"-", "1"}], "1", "0", "1"},
       {"1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
        "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
        "0", "0", "1", "1", "0", "1", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "3", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}]},
       {"0", 
        RowBox[{"-", "1"}], "1", "0", "0", "1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "3", "0", 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
        RowBox[{"-", "1"}], "0", "1", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1"},
       {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "1", "1", "1"},
       {"1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "3", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}]},
       {"1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
        RowBox[{"-", "1"}], "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "1", "3", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "1", "0", "1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "3", "0", "1", "0"},
       {"0", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
        RowBox[{"-", "1"}], "0", "1", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0"},
       {"0", "1", "0", "1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "3", "1"},
       {
        RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "1", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061648723491135`*^9, 3.6061648771083097`*^9}, {
  3.6061649623244343`*^9, 3.6061649644328475`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KL", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"8", "4", "4", "4", "4", "4", "4", "2", "4", "4", "4", "2", "4", "2", 
        "2", "2", "4", "2", "2", "2", "0", "0", "0", 
        RowBox[{"-", "3"}]},
       {"4", "4", "2", "2", "2", "2", "2", "2", "2", "2", "2", "2", "2", "2", 
        "1", "1", "2", "1", "1", "2", "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "4", "2", "2", "2", "2", "2", "2", "2", "2", "2", "2", "1", 
        "2", "1", "2", "2", "1", "1", "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "4", "2", "2", "2", "2", "2", "2", "2", "2", "2", "1", 
        "1", "2", "2", "1", "2", "1", "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "2", "4", "2", "2", "2", "2", "2", "2", "1", "2", "2", 
        "2", "2", "2", "2", "2", "2", "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "2", "2", "4", "2", "2", "2", "2", "2", "1", "2", "2", 
        "1", "1", "2", "1", "2", "1", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "2", "2", "2", "4", "2", "2", "2", "2", "1", "2", "1", 
        "2", "1", "2", "1", "1", "2", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"2", "2", "2", "2", "2", "2", "2", "4", "1", "1", "1", "2", "1", "2", 
        "2", "2", "1", "2", "2", "2", "2", "0", "0", "1"},
       {"4", "2", "2", "2", "2", "2", "2", "1", "4", "2", "2", "2", "2", "2", 
        "2", "2", "2", "2", "2", "2", "1", "1", "1", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "2", "2", "2", "2", "1", "2", "4", "2", "2", "2", "2", 
        "1", "1", "2", "2", "1", "1", "0", "1", "0", 
        RowBox[{"-", "1"}]},
       {"4", "2", "2", "2", "2", "2", "2", "1", "2", "2", "4", "2", "2", "1", 
        "2", "1", "2", "1", "2", "1", "0", "0", "1", 
        RowBox[{"-", "1"}]},
       {"2", "2", "2", "2", "1", "1", "1", "2", "2", "2", "2", "4", "1", "2", 
        "2", "2", "1", "2", "2", "2", "2", "1", "1", "1"},
       {"4", "2", "2", "2", "2", "2", "2", "1", "2", "2", "2", "1", "4", "2", 
        "2", "2", "2", "1", "1", "1", "1", "1", "1", 
        RowBox[{"-", "1"}]},
       {"2", "2", "1", "1", "2", "2", "1", "2", "2", "2", "1", "2", "2", "4", 
        "2", "2", "1", "2", "2", "2", "2", "2", "1", "1"},
       {"2", "1", "2", "1", "2", "1", "2", "2", "2", "1", "2", "2", "2", "2", 
        "4", "2", "1", "2", "2", "2", "2", "1", "2", "1"},
       {"2", "1", "1", "2", "2", "1", "1", "2", "2", "1", "1", "2", "2", "2", 
        "2", "4", "1", "2", "2", "2", "2", "1", "1", "1"},
       {"4", "2", "2", "2", "2", "2", "2", "1", "2", "2", "2", "1", "2", "1", 
        "1", "1", "4", "2", "2", "2", "1", "1", "1", 
        RowBox[{"-", "1"}]},
       {"2", "1", "2", "1", "2", "1", "1", "2", "2", "2", "1", "2", "1", "2", 
        "2", "2", "2", "4", "2", "2", "2", "2", "1", "1"},
       {"2", "1", "1", "2", "2", "2", "1", "2", "2", "1", "2", "2", "1", "2", 
        "2", "2", "2", "2", "4", "2", "2", "1", "2", "1"},
       {"2", "2", "1", "1", "2", "1", "2", "2", "2", "1", "1", "2", "1", "2", 
        "2", "2", "2", "2", "2", "4", "2", "1", "1", "1"},
       {"0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "2", "1", "2", 
        "2", "2", "1", "2", "2", "2", "4", "2", "2", "2"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "2", 
        "1", "1", "1", "2", "1", "1", "2", "4", "2", "2"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1", 
        "2", "1", "1", "1", "2", "1", "2", "2", "4", "2"},
       {
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "1", "1", "1", 
        RowBox[{"-", "1"}], "1", "1", "1", "2", "2", "2", "4"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061650648879304`*^9, 3.6061650711401367`*^9}}],

Cell[TextData[{
 "2. GL(46, Z) transformation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.6062327536691837`*^9, 3.6062327820579877`*^9}, {
  3.606238739158417*^9, 3.6062387405293636`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ws", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "55558"}], "322514", "132472", "159992", 
        RowBox[{"-", "67024"}], "203364", "242452", 
        RowBox[{"-", "214638"}], "158548", 
        RowBox[{"-", "303404"}], "125336", "8482", 
        RowBox[{"-", "71064"}], "66834", "263140", "206960", 
        RowBox[{"-", "56648"}], "230768", "78498", 
        RowBox[{"-", "125996"}], "4674", 
        RowBox[{"-", "30996"}], "417376", 
        RowBox[{"-", "68553"}], "55559", 
        RowBox[{"-", "1"}], "358665", "68549", "52193", "127440", 
        RowBox[{"-", "115793"}], 
        RowBox[{"-", "190682"}], "87573", 
        RowBox[{"-", "26201"}], 
        RowBox[{"-", "370324"}], "16439", "173346", 
        RowBox[{"-", "365650"}], "95607", 
        RowBox[{"-", "44888"}], 
        RowBox[{"-", "136643"}], 
        RowBox[{"-", "49449"}], 
        RowBox[{"-", "209639"}], "298349", "132470", "69325"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], "2", 
        RowBox[{"-", "2"}], "1", "0", "2", "4", "7", "0", "1", 
        RowBox[{"-", "1"}], "2", "3", "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], "2", "1", "1", "3", "1", "3", 
        RowBox[{"-", "3"}], "1", "1", "1", "3"},
       {
        RowBox[{"-", "1"}], "1", "7", "2", "1", "8", "1", "0", "0", 
        RowBox[{"-", "2"}], "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], "2", "2", "3", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "5", 
        RowBox[{"-", "3"}], "1", "0", "4", "3", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "4"}], "0", "1", 
        RowBox[{"-", "2"}], "0", "0", "0", "7", "2"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "3"}], "1", "1", "1", "1", "3", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "2", "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "1", "1", "0", "0", "1", "1", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", "5"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "6", "0", "8", 
        RowBox[{"-", "4"}], "6", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "5"}], "0", 
        RowBox[{"-", "3"}], "3", "4", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "5"}], "6", "4", "0", 
        RowBox[{"-", "5"}], "0", "4", "2", "2", "3", 
        RowBox[{"-", "3"}], "0", "0", "3", "5", "8", 
        RowBox[{"-", "4"}], "5", "9", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "8"}], "0"},
       {"18", "29", 
        RowBox[{"-", "71"}], 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "43"}], 
        RowBox[{"-", "31"}], "3", "19", "14", "15", 
        RowBox[{"-", "9"}], "9", "41", 
        RowBox[{"-", "4"}], "25", 
        RowBox[{"-", "29"}], "5", "26", 
        RowBox[{"-", "7"}], "23", "18", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "21"}], "25", 
        RowBox[{"-", "19"}], "0", 
        RowBox[{"-", "15"}], 
        RowBox[{"-", "19"}], "25", "0", "35", "4", "1", "28", "3", "16", "31",
         "3", 
        RowBox[{"-", "14"}], "20", "14", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "33"}], "1", 
        RowBox[{"-", "68"}], 
        RowBox[{"-", "45"}]},
       {
        RowBox[{"-", "3319"}], "4988", "8927", "6047", "1964", "4718", "2812", 
        RowBox[{"-", "7169"}], "1442", 
        RowBox[{"-", "5699"}], "3353", 
        RowBox[{"-", "2155"}], 
        RowBox[{"-", "2451"}], 
        RowBox[{"-", "1109"}], "1224", "8302", 
        RowBox[{"-", "1991"}], 
        RowBox[{"-", "1299"}], "3593", 
        RowBox[{"-", "3146"}], 
        RowBox[{"-", "264"}], "3228", "10037", 
        RowBox[{"-", "2192"}], "3318", "0", "9363", "2198", 
        RowBox[{"-", "1836"}], "3534", 
        RowBox[{"-", "3782"}], 
        RowBox[{"-", "4285"}], "933", 
        RowBox[{"-", "4223"}], 
        RowBox[{"-", "6168"}], 
        RowBox[{"-", "2423"}], 
        RowBox[{"-", "168"}], 
        RowBox[{"-", "9512"}], "6019", 
        RowBox[{"-", "2880"}], 
        RowBox[{"-", "3200"}], "974", 
        RowBox[{"-", "456"}], "5832", "8930", "3798"},
       {
        RowBox[{"-", "1058"}], "1572", "2835", "1909", "625", "1483", "870", 
        RowBox[{"-", "2271"}], "442", 
        RowBox[{"-", "1784"}], "1060", 
        RowBox[{"-", "693"}], 
        RowBox[{"-", "770"}], 
        RowBox[{"-", "370"}], "363", "2638", 
        RowBox[{"-", "637"}], 
        RowBox[{"-", "448"}], "1144", 
        RowBox[{"-", "982"}], 
        RowBox[{"-", "80"}], "1044", "3170", 
        RowBox[{"-", "686"}], "1057", "0", "2963", "692", 
        RowBox[{"-", "592"}], "1122", 
        RowBox[{"-", "1193"}], 
        RowBox[{"-", "1356"}], "287", 
        RowBox[{"-", "1348"}], 
        RowBox[{"-", "1936"}], 
        RowBox[{"-", "780"}], 
        RowBox[{"-", "64"}], 
        RowBox[{"-", "3013"}], "1920", 
        RowBox[{"-", "908"}], 
        RowBox[{"-", "1003"}], "314", 
        RowBox[{"-", "129"}], "1831", "2838", "1198"},
       {
        RowBox[{"-", "631"}], 
        RowBox[{"-", "368"}], "1539", "739", "769", "978", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "637"}], "157", 
        RowBox[{"-", "868"}], "699", "131", 
        RowBox[{"-", "818"}], 
        RowBox[{"-", "25"}], "263", "726", 
        RowBox[{"-", "414"}], 
        RowBox[{"-", "402"}], "480", 
        RowBox[{"-", "604"}], 
        RowBox[{"-", "453"}], 
        RowBox[{"-", "49"}], "987", 
        RowBox[{"-", "463"}], "631", "0", "725", "463", 
        RowBox[{"-", "717"}], "336", 
        RowBox[{"-", "892"}], 
        RowBox[{"-", "364"}], "86", 
        RowBox[{"-", "804"}], 
        RowBox[{"-", "748"}], "112", 
        RowBox[{"-", "360"}], 
        RowBox[{"-", "794"}], "542", 
        RowBox[{"-", "175"}], 
        RowBox[{"-", "436"}], "181", "207", "516", "1539", "753"},
       {
        RowBox[{"-", "67"}], 
        RowBox[{"-", "3702"}], "83", 
        RowBox[{"-", "1128"}], "1500", 
        RowBox[{"-", "1447"}], 
        RowBox[{"-", "2767"}], "1568", 
        RowBox[{"-", "1330"}], "2239", 
        RowBox[{"-", "442"}], 
        RowBox[{"-", "43"}], "617", 
        RowBox[{"-", "1186"}], 
        RowBox[{"-", "2308"}], 
        RowBox[{"-", "1388"}], "142", 
        RowBox[{"-", "3245"}], 
        RowBox[{"-", "173"}], "801", 
        RowBox[{"-", "344"}], "515", 
        RowBox[{"-", "3424"}], "364", "67", "0", 
        RowBox[{"-", "3034"}], 
        RowBox[{"-", "364"}], 
        RowBox[{"-", "1451"}], 
        RowBox[{"-", "898"}], "628", "1847", 
        RowBox[{"-", "819"}], 
        RowBox[{"-", "716"}], "3507", "135", 
        RowBox[{"-", "2593"}], "2809", "33", "303", "962", "863", "2294", 
        RowBox[{"-", "2297"}], "83", 
        RowBox[{"-", "328"}]},
       {
        RowBox[{"-", "4729"}], "4340", "12155", "7759", "3563", "6554", 
        "2851", 
        RowBox[{"-", "8663"}], "1611", 
        RowBox[{"-", "7192"}], "4447", 
        RowBox[{"-", "2006"}], 
        RowBox[{"-", "4286"}], 
        RowBox[{"-", "1159"}], "1312", "9928", 
        RowBox[{"-", "2779"}], 
        RowBox[{"-", "2198"}], "4608", 
        RowBox[{"-", "4353"}], 
        RowBox[{"-", "1053"}], "3432", "12099", 
        RowBox[{"-", "3082"}], "4728", "0", "10892", "3088", 
        RowBox[{"-", "3017"}], "4315", 
        RowBox[{"-", "5521"}], 
        RowBox[{"-", "5015"}], "1030", 
        RowBox[{"-", "5878"}], 
        RowBox[{"-", "7655"}], 
        RowBox[{"-", "2539"}], 
        RowBox[{"-", "758"}], 
        RowBox[{"-", "11022"}], "7204", 
        RowBox[{"-", "3455"}], 
        RowBox[{"-", "3961"}], "1297", "222", "6817", "12158", "5587"},
       {"1664", 
        RowBox[{"-", "2757"}], 
        RowBox[{"-", "4322"}], 
        RowBox[{"-", "2857"}], 
        RowBox[{"-", "829"}], 
        RowBox[{"-", "3411"}], 
        RowBox[{"-", "2009"}], "3678", 
        RowBox[{"-", "2042"}], "4602", 
        RowBox[{"-", "2703"}], "95", "1346", "94", 
        RowBox[{"-", "2990"}], 
        RowBox[{"-", "3774"}], "1263", 
        RowBox[{"-", "809"}], 
        RowBox[{"-", "2066"}], "2199", "552", 
        RowBox[{"-", "284"}], 
        RowBox[{"-", "6011"}], "1432", 
        RowBox[{"-", "1664"}], "0", 
        RowBox[{"-", "5078"}], 
        RowBox[{"-", "1432"}], "1111", 
        RowBox[{"-", "2044"}], "2398", "2395", 
        RowBox[{"-", "1013"}], "2159", "4542", 
        RowBox[{"-", "237"}], 
        RowBox[{"-", "500"}], "5689", 
        RowBox[{"-", "2748"}], "1018", "2262", 
        RowBox[{"-", "181"}], "1618", 
        RowBox[{"-", "4309"}], 
        RowBox[{"-", "4322"}], 
        RowBox[{"-", "1629"}]},
       {
        RowBox[{"-", "12001"}], 
        RowBox[{"-", "1104"}], "30133", "17767", "13461", "21873", "5667", 
        RowBox[{"-", "13099"}], "6691", 
        RowBox[{"-", "22012"}], "14328", "3252", 
        RowBox[{"-", "14288"}], "571", "11366", "16623", 
        RowBox[{"-", "8707"}], 
        RowBox[{"-", "3114"}], "8929", 
        RowBox[{"-", "13405"}], 
        RowBox[{"-", "6378"}], 
        RowBox[{"-", "1123"}], "26137", 
        RowBox[{"-", "10705"}], "12001", "0", "18726", "10705", 
        RowBox[{"-", "10740"}], "8033", 
        RowBox[{"-", "17484"}], 
        RowBox[{"-", "7728"}], "4389", 
        RowBox[{"-", "15568"}], 
        RowBox[{"-", "17793"}], "3438", 
        RowBox[{"-", "5033"}], 
        RowBox[{"-", "18600"}], "11395", 
        RowBox[{"-", "3213"}], 
        RowBox[{"-", "10355"}], "2462", 
        RowBox[{"-", "1499"}], "16636", "30133", "15406"},
       {
        RowBox[{"-", "51"}], "340", "65", "180", 
        RowBox[{"-", "114"}], "160", "288", 
        RowBox[{"-", "226"}], "28", 
        RowBox[{"-", "137"}], 
        RowBox[{"-", "55"}], 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "265"}], "203", "42", "164", "2", "343", "4", 
        RowBox[{"-", "103"}], 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "33"}], "331", 
        RowBox[{"-", "37"}], "51", "0", "311", "37", "197", "94", 
        RowBox[{"-", "134"}], 
        RowBox[{"-", "242"}], "26", "96", 
        RowBox[{"-", "427"}], 
        RowBox[{"-", "133"}], "344", 
        RowBox[{"-", "221"}], 
        RowBox[{"-", "53"}], 
        RowBox[{"-", "104"}], 
        RowBox[{"-", "68"}], 
        RowBox[{"-", "112"}], 
        RowBox[{"-", "95"}], "110", "65", "179"},
       {"15031", 
        RowBox[{"-", "51142"}], 
        RowBox[{"-", "36266"}], 
        RowBox[{"-", "32855"}], "3867", 
        RowBox[{"-", "39445"}], 
        RowBox[{"-", "38148"}], "42875", 
        RowBox[{"-", "27985"}], "56759", 
        RowBox[{"-", "26919"}], 
        RowBox[{"-", "345"}], "14560", 
        RowBox[{"-", "6885"}], 
        RowBox[{"-", "44303"}], 
        RowBox[{"-", "42621"}], "12872", 
        RowBox[{"-", "30172"}], 
        RowBox[{"-", "19134"}], "25052", "1395", "1321", 
        RowBox[{"-", "77838"}], "14539", 
        RowBox[{"-", "15031"}], "0", 
        RowBox[{"-", "66432"}], 
        RowBox[{"-", "14539"}], 
        RowBox[{"-", "1551"}], 
        RowBox[{"-", "25076"}], "24410", "33416", 
        RowBox[{"-", "15035"}], "13518", "64467", 
        RowBox[{"-", "2497"}], 
        RowBox[{"-", "22662"}], "69604", 
        RowBox[{"-", "24956"}], "10256", "26224", "5104", "31918", 
        RowBox[{"-", "55662"}], 
        RowBox[{"-", "36266"}], 
        RowBox[{"-", "16345"}]},
       {
        RowBox[{"-", "65492"}], "126388", "163296", "127437", "20293", 
        "143899", "105666", 
        RowBox[{"-", "148450"}], "66003", 
        RowBox[{"-", "171051"}], "82298", 
        RowBox[{"-", "2693"}], 
        RowBox[{"-", "94125"}], "29314", "99595", "148752", 
        RowBox[{"-", "44228"}], "70153", "65952", 
        RowBox[{"-", "90632"}], 
        RowBox[{"-", "23316"}], "2272", "244954", 
        RowBox[{"-", "57896"}], "65492", "0", "208526", "57896", 
        RowBox[{"-", "13440"}], "78043", 
        RowBox[{"-", "106937"}], 
        RowBox[{"-", "111647"}], "36962", 
        RowBox[{"-", "62321"}], 
        RowBox[{"-", "208595"}], 
        RowBox[{"-", "11849"}], "59705", 
        RowBox[{"-", "210156"}], "78631", 
        RowBox[{"-", "46430"}], 
        RowBox[{"-", "83523"}], 
        RowBox[{"-", "8684"}], 
        RowBox[{"-", "60140"}], "151765", "163296", "89632"},
       {"6720", "25862", 
        RowBox[{"-", "17035"}], 
        RowBox[{"-", "1623"}], 
        RowBox[{"-", "17136"}], "2852", "19297", "102", "11130", 
        RowBox[{"-", "11857"}], "726", "3339", "6887", "8027", "22278", 
        RowBox[{"-", "861"}], "1016", "27205", 
        RowBox[{"-", "4372"}], 
        RowBox[{"-", "772"}], "6037", 
        RowBox[{"-", "8323"}], "14040", "1015", 
        RowBox[{"-", "6720"}], "0", "11823", 
        RowBox[{"-", "1015"}], "14363", "2395", "3936", 
        RowBox[{"-", "6973"}], "6788", "12330", 
        RowBox[{"-", "16218"}], "5562", "18369", 
        RowBox[{"-", "10483"}], 
        RowBox[{"-", "6128"}], "4040", 
        RowBox[{"-", "3554"}], 
        RowBox[{"-", "7833"}], 
        RowBox[{"-", "22766"}], "14095", 
        RowBox[{"-", "17035"}], 
        RowBox[{"-", "7479"}]},
       {"12490", 
        RowBox[{"-", "62342"}], 
        RowBox[{"-", "30655"}], 
        RowBox[{"-", "33313"}], "10743", 
        RowBox[{"-", "42644"}], 
        RowBox[{"-", "47003"}], "45123", 
        RowBox[{"-", "31960"}], "62237", 
        RowBox[{"-", "26630"}], 
        RowBox[{"-", "1718"}], "16504", 
        RowBox[{"-", "13001"}], 
        RowBox[{"-", "52077"}], 
        RowBox[{"-", "42810"}], "11773", 
        RowBox[{"-", "44340"}], 
        RowBox[{"-", "17510"}], "26596", "851", "5969", 
        RowBox[{"-", "84601"}], "14828", 
        RowBox[{"-", "12491"}], "0", 
        RowBox[{"-", "72465"}], 
        RowBox[{"-", "14822"}], 
        RowBox[{"-", "7805"}], 
        RowBox[{"-", "26094"}], "25435", "38681", 
        RowBox[{"-", "17212"}], "7832", "75352", 
        RowBox[{"-", "3287"}], 
        RowBox[{"-", "33261"}], "75014", 
        RowBox[{"-", "20530"}], "10225", "28504", "8891", "40068", 
        RowBox[{"-", "60241"}], 
        RowBox[{"-", "30652"}], 
        RowBox[{"-", "15544"}]},
       {"89810", 
        RowBox[{"-", "290459"}], 
        RowBox[{"-", "220245"}], 
        RowBox[{"-", "198474"}], "17338", 
        RowBox[{"-", "236610"}], 
        RowBox[{"-", "222307"}], "253746", 
        RowBox[{"-", "150600"}], "322688", 
        RowBox[{"-", "148127"}], 
        RowBox[{"-", "506"}], "111770", 
        RowBox[{"-", "53650"}], 
        RowBox[{"-", "238012"}], 
        RowBox[{"-", "249034"}], "71821", 
        RowBox[{"-", "180813"}], 
        RowBox[{"-", "107692"}], "149238", "16861", "10537", 
        RowBox[{"-", "449159"}], "87904", 
        RowBox[{"-", "89811"}], "0", 
        RowBox[{"-", "384948"}], 
        RowBox[{"-", "87898"}], 
        RowBox[{"-", "10628"}], 
        RowBox[{"-", "142406"}], "154889", "202040", 
        RowBox[{"-", "81724"}], "75629", "385039", 
        RowBox[{"-", "2119"}], 
        RowBox[{"-", "140882"}], "396733", 
        RowBox[{"-", "133001"}], "66440", "151487", "31369", "170613", 
        RowBox[{"-", "306544"}], 
        RowBox[{"-", "220242"}], 
        RowBox[{"-", "111297"}]},
       {"11332", 
        RowBox[{"-", "42126"}], 
        RowBox[{"-", "27052"}], 
        RowBox[{"-", "25674"}], "4726", 
        RowBox[{"-", "29586"}], 
        RowBox[{"-", "30454"}], "35285", 
        RowBox[{"-", "19729"}], "41575", 
        RowBox[{"-", "18308"}], "1251", "14067", 
        RowBox[{"-", "7196"}], 
        RowBox[{"-", "30446"}], 
        RowBox[{"-", "33632"}], "8746", 
        RowBox[{"-", "25562"}], 
        RowBox[{"-", "14432"}], "18913", "1304", "207", 
        RowBox[{"-", "59975"}], "10372", 
        RowBox[{"-", "11332"}], "0", 
        RowBox[{"-", "52527"}], 
        RowBox[{"-", "10372"}], 
        RowBox[{"-", "3414"}], 
        RowBox[{"-", "19412"}], "19125", "28095", 
        RowBox[{"-", "10461"}], "8407", "52280", "1535", 
        RowBox[{"-", "21288"}], "54271", 
        RowBox[{"-", "17857"}], "9717", "19632", "4824", "23077", 
        RowBox[{"-", "40561"}], 
        RowBox[{"-", "27052"}], 
        RowBox[{"-", "13726"}]},
       {"97066", 
        RowBox[{"-", "275513"}], 
        RowBox[{"-", "238482"}], 
        RowBox[{"-", "204126"}], "4399", 
        RowBox[{"-", "235993"}], 
        RowBox[{"-", "209325"}], "261591", 
        RowBox[{"-", "139688"}], "312688", 
        RowBox[{"-", "145628"}], "5605", "123894", 
        RowBox[{"-", "49286"}], 
        RowBox[{"-", "214499"}], 
        RowBox[{"-", "255589"}], "72042", 
        RowBox[{"-", "161072"}], 
        RowBox[{"-", "113302"}], "149856", "22394", "441", 
        RowBox[{"-", "443359"}], "88862", 
        RowBox[{"-", "97067"}], "0", 
        RowBox[{"-", "382265"}], 
        RowBox[{"-", "88856"}], 
        RowBox[{"-", "1162"}], 
        RowBox[{"-", "142683"}], "160928", "202022", 
        RowBox[{"-", "75068"}], "85696", "379226", "9253", 
        RowBox[{"-", "131718"}], "394382", 
        RowBox[{"-", "139187"}], "74329", "149310", "25814", "149372", 
        RowBox[{"-", "294841"}], 
        RowBox[{"-", "238479"}], 
        RowBox[{"-", "121708"}]},
       {
        RowBox[{"-", "62822"}], 
        RowBox[{"-", "139167"}], "161785", "49959", "120493", "18522", 
        RowBox[{"-", "101654"}], 
        RowBox[{"-", "46631"}], 
        RowBox[{"-", "67978"}], "45844", "6523", 
        RowBox[{"-", "29577"}], 
        RowBox[{"-", "87645"}], 
        RowBox[{"-", "38979"}], 
        RowBox[{"-", "144464"}], "48916", 
        RowBox[{"-", "14352"}], 
        RowBox[{"-", "162208"}], "45470", 
        RowBox[{"-", "17867"}], 
        RowBox[{"-", "49193"}], "61673", 
        RowBox[{"-", "32558"}], 
        RowBox[{"-", "21834"}], "62822", "0", 
        RowBox[{"-", "23291"}], "21834", 
        RowBox[{"-", "95076"}], "2820", 
        RowBox[{"-", "59463"}], "11170", 
        RowBox[{"-", "40941"}], 
        RowBox[{"-", "96282"}], "48885", 
        RowBox[{"-", "56496"}], 
        RowBox[{"-", "98415"}], "18281", "55405", 
        RowBox[{"-", "47303"}], "4942", "49110", "150111", 
        RowBox[{"-", "68161"}], "161785", "83575"},
       {"272721", "470984", 
        RowBox[{"-", "697423"}], 
        RowBox[{"-", "242185"}], 
        RowBox[{"-", "472120"}], 
        RowBox[{"-", "126170"}], "352962", "257000", "220898", 
        RowBox[{"-", "92221"}], 
        RowBox[{"-", "74102"}], "120713", "352844", "157690", "500854", 
        RowBox[{"-", "262806"}], "77260", "609094", 
        RowBox[{"-", "218299"}], "106791", "195036", 
        RowBox[{"-", "250192"}], "9621", "105183", 
        RowBox[{"-", "272722"}], "0", 
        RowBox[{"-", "12020"}], 
        RowBox[{"-", "105177"}], "382464", 
        RowBox[{"-", "53702"}], "265676", "4374", "139503", "409253", 
        RowBox[{"-", "101512"}], "216721", "364849", "47060", 
        RowBox[{"-", "273035"}], "204975", "22639", 
        RowBox[{"-", "191897"}], 
        RowBox[{"-", "544768"}], "176095", 
        RowBox[{"-", "697420"}], 
        RowBox[{"-", "345226"}]},
       {
        RowBox[{"-", "27779"}], "161257", "66236", "79996", 
        RowBox[{"-", "33512"}], "101682", "121226", 
        RowBox[{"-", "107319"}], "79274", 
        RowBox[{"-", "151702"}], "62668", "4241", 
        RowBox[{"-", "35532"}], "33417", "131570", "103480", 
        RowBox[{"-", "28324"}], "115384", "39249", 
        RowBox[{"-", "62998"}], "2337", 
        RowBox[{"-", "15498"}], "208688", 
        RowBox[{"-", "34276"}], "27780", 
        RowBox[{"-", "2"}], "179332", "34274", "26096", "63720", 
        RowBox[{"-", "57896"}], 
        RowBox[{"-", "95341"}], "43787", 
        RowBox[{"-", "13101"}], 
        RowBox[{"-", "185162"}], "8220", "86673", 
        RowBox[{"-", "182825"}], "47803", 
        RowBox[{"-", "22444"}], 
        RowBox[{"-", "68321"}], 
        RowBox[{"-", "24725"}], 
        RowBox[{"-", "104819"}], "149175", "66235", "34662"},
       {"6", "0", "6", "3", "0", "3", "0", "0", "0", 
        RowBox[{"-", "3"}], "3", 
        RowBox[{"-", "3"}], "0", "0", "0", "3", "3", "0", "0", "0", 
        RowBox[{"-", "3"}], "0", "0", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "5"}], "0", "0", "1", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "3", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "5"}], "4", "1", "0", "4", 
        RowBox[{"-", "1"}]},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "4", "1", "1", "4", "0", "0", "0", 
        RowBox[{"-", "1"}], "2", "0", 
        RowBox[{"-", "2"}], "1", "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "1"}], "1", "0", "1", "1", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "1"}], "0", "1", "0", "4", "1"},
       {
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "2", "1", "2", "2", 
        RowBox[{"-", "2"}], "1", "0", "1", "0", "3", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "2", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "2"}], "2", "0", 
        RowBox[{"-", "3"}], "0", "1", "1", "2", 
        RowBox[{"-", "1"}], "1", "2", 
        RowBox[{"-", "1"}], "1", "0", "2", "3"},
       {"5", "4", "11", "9", "3", "1", "5", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "8"}], "2", 
        RowBox[{"-", "7"}], "0", "1", 
        RowBox[{"-", "2"}], "8", "6", "1", "2", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "4"}], "4", "5", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "4"}], "0", "5", "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "2", "1", "1", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "6"}], "4", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "9"}], "8", "2", "4", "8", "2"},
       {
        RowBox[{"-", "32"}], 
        RowBox[{"-", "46"}], "108", "65", "65", "50", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "28"}], 
        RowBox[{"-", "21"}], 
        RowBox[{"-", "21"}], "16", 
        RowBox[{"-", "11"}], 
        RowBox[{"-", "64"}], "5", 
        RowBox[{"-", "37"}], "44", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "43"}], "12", 
        RowBox[{"-", "35"}], 
        RowBox[{"-", "26"}], "14", "33", 
        RowBox[{"-", "36"}], "33", "0", "24", "30", 
        RowBox[{"-", "39"}], "2", 
        RowBox[{"-", "55"}], 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "46"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "23"}], 
        RowBox[{"-", "45"}], 
        RowBox[{"-", "6"}], "22", 
        RowBox[{"-", "27"}], 
        RowBox[{"-", "18"}], "21", "50", 
        RowBox[{"-", "2"}], "105", "69"},
       {"3294", 
        RowBox[{"-", "5222"}], 
        RowBox[{"-", "8851"}], 
        RowBox[{"-", "6048"}], 
        RowBox[{"-", "1852"}], 
        RowBox[{"-", "4736"}], 
        RowBox[{"-", "2949"}], "7255", 
        RowBox[{"-", "1563"}], "5836", 
        RowBox[{"-", "3391"}], "2147", "2374", "1091", 
        RowBox[{"-", "1405"}], 
        RowBox[{"-", "8356"}], "1987", "1123", 
        RowBox[{"-", "3623"}], "3173", "221", 
        RowBox[{"-", "3205"}], 
        RowBox[{"-", "10202"}], "2184", 
        RowBox[{"-", "3293"}], "0", 
        RowBox[{"-", "9514"}], 
        RowBox[{"-", "2190"}], "1757", 
        RowBox[{"-", "3596"}], "3751", "4362", 
        RowBox[{"-", "982"}], "4177", "6326", "2387", "43", "9697", 
        RowBox[{"-", "6058"}], "2894", "3260", 
        RowBox[{"-", "935"}], "625", 
        RowBox[{"-", "6008"}], 
        RowBox[{"-", "8854"}], 
        RowBox[{"-", "3737"}]},
       {"2186", 
        RowBox[{"-", "3134"}], 
        RowBox[{"-", "5879"}], 
        RowBox[{"-", "3949"}], 
        RowBox[{"-", "1344"}], 
        RowBox[{"-", "3069"}], 
        RowBox[{"-", "1756"}], "4641", 
        RowBox[{"-", "872"}], "3643", 
        RowBox[{"-", "2171"}], "1418", "1639", "744", 
        RowBox[{"-", "693"}], 
        RowBox[{"-", "5403"}], "1307", "960", 
        RowBox[{"-", "2336"}], "2035", "193", 
        RowBox[{"-", "2133"}], 
        RowBox[{"-", "6470"}], "1433", 
        RowBox[{"-", "2185"}], "0", 
        RowBox[{"-", "6040"}], 
        RowBox[{"-", "1439"}], "1247", 
        RowBox[{"-", "2279"}], "2486", "2760", 
        RowBox[{"-", "580"}], "2790", "3940", "1609", "181", "6121", 
        RowBox[{"-", "3921"}], "1873", "2055", 
        RowBox[{"-", "660"}], "202", 
        RowBox[{"-", "3712"}], 
        RowBox[{"-", "5882"}], 
        RowBox[{"-", "2512"}]},
       {
        RowBox[{"-", "677"}], 
        RowBox[{"-", "396"}], "1652", "793", "826", "1049", 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "683"}], "168", 
        RowBox[{"-", "931"}], "750", "140", 
        RowBox[{"-", "877"}], 
        RowBox[{"-", "27"}], "281", "779", 
        RowBox[{"-", "444"}], 
        RowBox[{"-", "433"}], "515", 
        RowBox[{"-", "648"}], 
        RowBox[{"-", "486"}], 
        RowBox[{"-", "52"}], "1058", 
        RowBox[{"-", "497"}], "677", "0", "777", "497", 
        RowBox[{"-", "770"}], "360", 
        RowBox[{"-", "957"}], 
        RowBox[{"-", "390"}], "92", 
        RowBox[{"-", "863"}], 
        RowBox[{"-", "801"}], "120", 
        RowBox[{"-", "388"}], 
        RowBox[{"-", "851"}], "582", 
        RowBox[{"-", "188"}], 
        RowBox[{"-", "468"}], "195", "223", "553", "1652", "808"},
       {
        RowBox[{"-", "74"}], 
        RowBox[{"-", "3914"}], "95", 
        RowBox[{"-", "1187"}], "1589", 
        RowBox[{"-", "1523"}], 
        RowBox[{"-", "2922"}], "1655", 
        RowBox[{"-", "1406"}], "2362", 
        RowBox[{"-", "465"}], 
        RowBox[{"-", "44"}], "645", 
        RowBox[{"-", "1251"}], 
        RowBox[{"-", "2438"}], 
        RowBox[{"-", "1464"}], "148", 
        RowBox[{"-", "3429"}], 
        RowBox[{"-", "182"}], "843", 
        RowBox[{"-", "366"}], "543", 
        RowBox[{"-", "3613"}], "382", "74", "0", 
        RowBox[{"-", "3203"}], 
        RowBox[{"-", "382"}], 
        RowBox[{"-", "1535"}], 
        RowBox[{"-", "948"}], "658", "1950", 
        RowBox[{"-", "865"}], 
        RowBox[{"-", "759"}], "3701", "143", 
        RowBox[{"-", "2740"}], "2967", "35", "320", "1015", "912", "2425", 
        RowBox[{"-", "2426"}], "95", 
        RowBox[{"-", "341"}]},
       {"6084", 
        RowBox[{"-", "3302"}], 
        RowBox[{"-", "15292"}], 
        RowBox[{"-", "9344"}], 
        RowBox[{"-", "5256"}], 
        RowBox[{"-", "8220"}], 
        RowBox[{"-", "2628"}], "9891", 
        RowBox[{"-", "1539"}], "8317", 
        RowBox[{"-", "5389"}], "1886", "6131", "1241", 
        RowBox[{"-", "1049"}], 
        RowBox[{"-", "11337"}], "3516", "3365", 
        RowBox[{"-", "5495"}], "5421", "1865", 
        RowBox[{"-", "3668"}], 
        RowBox[{"-", "13701"}], "3921", 
        RowBox[{"-", "6083"}], "0", 
        RowBox[{"-", "12028"}], 
        RowBox[{"-", "3927"}], "4261", 
        RowBox[{"-", "4924"}], "7191", "5549", 
        RowBox[{"-", "1026"}], "7500", "8737", "2718", "1540", "12078", 
        RowBox[{"-", "8233"}], "3965", "4554", 
        RowBox[{"-", "1671"}], 
        RowBox[{"-", "1171"}], 
        RowBox[{"-", "7399"}], 
        RowBox[{"-", "15295"}], 
        RowBox[{"-", "7360"}]},
       {"1535", 
        RowBox[{"-", "2518"}], 
        RowBox[{"-", "3987"}], 
        RowBox[{"-", "2634"}], 
        RowBox[{"-", "774"}], 
        RowBox[{"-", "3145"}], 
        RowBox[{"-", "1844"}], "3377", 
        RowBox[{"-", "1871"}], "4230", 
        RowBox[{"-", "2485"}], "84", "1252", "82", 
        RowBox[{"-", "2742"}], 
        RowBox[{"-", "3469"}], "1164", 
        RowBox[{"-", "737"}], 
        RowBox[{"-", "1897"}], "2026", "513", 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "5524"}], "1322", 
        RowBox[{"-", "1535"}], "0", 
        RowBox[{"-", "4663"}], 
        RowBox[{"-", "1322"}], "1027", 
        RowBox[{"-", "1876"}], "2215", "2199", 
        RowBox[{"-", "930"}], "1990", "4174", 
        RowBox[{"-", "218"}], 
        RowBox[{"-", "453"}], "5219", 
        RowBox[{"-", "2522"}], "935", "2079", 
        RowBox[{"-", "168"}], "1478", 
        RowBox[{"-", "3954"}], 
        RowBox[{"-", "3987"}], 
        RowBox[{"-", "1510"}]},
       {
        RowBox[{"-", "11820"}], 
        RowBox[{"-", "1077"}], "29678", "17501", "13254", "21546", "5588", 
        RowBox[{"-", "12907"}], "6595", 
        RowBox[{"-", "21687"}], "14114", "3203", 
        RowBox[{"-", "14072"}], "564", "11202", "16376", 
        RowBox[{"-", "8576"}], 
        RowBox[{"-", "3059"}], "8796", 
        RowBox[{"-", "13205"}], 
        RowBox[{"-", "6281"}], 
        RowBox[{"-", "1107"}], "25752", 
        RowBox[{"-", "10544"}], "11820", "0", "18452", "10544", 
        RowBox[{"-", "10575"}], "7915", 
        RowBox[{"-", "17221"}], 
        RowBox[{"-", "7616"}], "4325", 
        RowBox[{"-", "15332"}], 
        RowBox[{"-", "17534"}], "3387", 
        RowBox[{"-", "4951"}], 
        RowBox[{"-", "18329"}], "11225", 
        RowBox[{"-", "3166"}], 
        RowBox[{"-", "10202"}], "2423", 
        RowBox[{"-", "1483"}], "16393", "29678", "15173"},
       {
        RowBox[{"-", "249"}], "1175", "517", "686", 
        RowBox[{"-", "251"}], "752", "950", 
        RowBox[{"-", "858"}], "375", 
        RowBox[{"-", "906"}], "229", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "632"}], "448", "613", "762", 
        RowBox[{"-", "149"}], "966", "211", 
        RowBox[{"-", "470"}], 
        RowBox[{"-", "38"}], 
        RowBox[{"-", "102"}], "1471", 
        RowBox[{"-", "239"}], "249", "0", "1300", "239", "355", "440", 
        RowBox[{"-", "525"}], 
        RowBox[{"-", "807"}], "227", "22", 
        RowBox[{"-", "1492"}], 
        RowBox[{"-", "183"}], "863", 
        RowBox[{"-", "1175"}], "168", 
        RowBox[{"-", "275"}], 
        RowBox[{"-", "422"}], 
        RowBox[{"-", "258"}], 
        RowBox[{"-", "555"}], "828", "517", "492"},
       {"13783", 
        RowBox[{"-", "46958"}], 
        RowBox[{"-", "33239"}], 
        RowBox[{"-", "30147"}], "3578", 
        RowBox[{"-", "36192"}], 
        RowBox[{"-", "35039"}], "39331", 
        RowBox[{"-", "25676"}], "52075", 
        RowBox[{"-", "24677"}], 
        RowBox[{"-", "325"}], "13375", 
        RowBox[{"-", "6348"}], 
        RowBox[{"-", "40659"}], 
        RowBox[{"-", "39094"}], "11805", 
        RowBox[{"-", "27739"}], 
        RowBox[{"-", "17535"}], "22985", "1272", "1230", 
        RowBox[{"-", "71427"}], "13335", 
        RowBox[{"-", "13783"}], "0", 
        RowBox[{"-", "60960"}], 
        RowBox[{"-", "13335"}], 
        RowBox[{"-", "1465"}], 
        RowBox[{"-", "23006"}], "22393", "30672", 
        RowBox[{"-", "13799"}], "12367", "59178", 
        RowBox[{"-", "2287"}], 
        RowBox[{"-", "20840"}], "63850", 
        RowBox[{"-", "22866"}], "9405", "24055", "4705", "29308", 
        RowBox[{"-", "51068"}], 
        RowBox[{"-", "33239"}], 
        RowBox[{"-", "15003"}]},
       {
        RowBox[{"-", "68767"}], "133032", "171449", "133885", "21181", 
        "151237", "111193", 
        RowBox[{"-", "155987"}], "69485", 
        RowBox[{"-", "179883"}], "86527", 
        RowBox[{"-", "2790"}], 
        RowBox[{"-", "98795"}], "30839", "104907", "156305", 
        RowBox[{"-", "46483"}], "73930", "69281", 
        RowBox[{"-", "95248"}], 
        RowBox[{"-", "24443"}], "2311", "257539", 
        RowBox[{"-", "60829"}], "68767", "0", "219233", "60829", 
        RowBox[{"-", "14027"}], "82040", 
        RowBox[{"-", "112325"}], 
        RowBox[{"-", "117366"}], "38912", 
        RowBox[{"-", "65402"}], 
        RowBox[{"-", "219322"}], 
        RowBox[{"-", "12359"}], "62861", 
        RowBox[{"-", "220956"}], "82611", 
        RowBox[{"-", "48736"}], 
        RowBox[{"-", "87810"}], 
        RowBox[{"-", "9183"}], 
        RowBox[{"-", "63426"}], "159645", "171449", "94091"},
       {"11195", "30461", 
        RowBox[{"-", "28442"}], 
        RowBox[{"-", "6115"}], 
        RowBox[{"-", "23811"}], 
        RowBox[{"-", "554"}], "22924", "5317", "12342", 
        RowBox[{"-", "9988"}], 
        RowBox[{"-", "2282"}], "4830", "11153", "10751", "26237", 
        RowBox[{"-", "6377"}], "2914", "35119", 
        RowBox[{"-", "8572"}], "1829", "8673", 
        RowBox[{"-", "11783"}], "10657", "3164", 
        RowBox[{"-", "11195"}], "0", "8815", 
        RowBox[{"-", "3164"}], "20320", "415", "8371", 
        RowBox[{"-", "5943"}], "7817", "19183", 
        RowBox[{"-", "15469"}], "7578", "23524", 
        RowBox[{"-", "6349"}], 
        RowBox[{"-", "11844"}], "7004", 
        RowBox[{"-", "1828"}], 
        RowBox[{"-", "10626"}], 
        RowBox[{"-", "28419"}], "13226", 
        RowBox[{"-", "28442"}], 
        RowBox[{"-", "12307"}]},
       {
        RowBox[{"-", "45154"}], "163692", "110916", "104831", 
        RowBox[{"-", "15443"}], "126940", "124999", 
        RowBox[{"-", "135480"}], "83763", 
        RowBox[{"-", "175504"}], "78583", "1344", 
        RowBox[{"-", "58158"}], "32155", "133717", "131896", 
        RowBox[{"-", "37355"}], "106692", "55735", 
        RowBox[{"-", "79721"}], 
        RowBox[{"-", "7397"}], 
        RowBox[{"-", "8866"}], "243436", 
        RowBox[{"-", "46366"}], "45155", "0", "208750", "46360", "10920", 
        "76414", 
        RowBox[{"-", "81415"}], 
        RowBox[{"-", "110457"}], "45528", 
        RowBox[{"-", "35441"}], 
        RowBox[{"-", "211404"}], "2566", "82423", 
        RowBox[{"-", "214748"}], "67776", 
        RowBox[{"-", "34459"}], 
        RowBox[{"-", "81899"}], 
        RowBox[{"-", "19601"}], 
        RowBox[{"-", "98252"}], "167266", "110913", "56816"},
       {
        RowBox[{"-", "80044"}], "242642", "196597", "172099", 
        RowBox[{"-", "9042"}], "203529", "185362", 
        RowBox[{"-", "219914"}], "127147", 
        RowBox[{"-", "275613"}], "128547", 
        RowBox[{"-", "855"}], 
        RowBox[{"-", "97896"}], "42746", "199000", "216089", 
        RowBox[{"-", "62641"}], "146402", "95295", 
        RowBox[{"-", "128790"}], 
        RowBox[{"-", "16400"}], 
        RowBox[{"-", "5787"}], "384174", 
        RowBox[{"-", "76344"}], "80045", "0", "329296", "76338", "3766", 
        "122700", 
        RowBox[{"-", "134931"}], 
        RowBox[{"-", "172139"}], "68601", 
        RowBox[{"-", "70314"}], 
        RowBox[{"-", "327187"}], "325", "114919", 
        RowBox[{"-", "340617"}], "118179", 
        RowBox[{"-", "58865"}], 
        RowBox[{"-", "130065"}], 
        RowBox[{"-", "24145"}], 
        RowBox[{"-", "140182"}], "261387", "196594", "98163"},
       {"18873", 
        RowBox[{"-", "97047"}], 
        RowBox[{"-", "45247"}], 
        RowBox[{"-", "51252"}], "17789", 
        RowBox[{"-", "64958"}], 
        RowBox[{"-", "73973"}], "66884", 
        RowBox[{"-", "48978"}], "95399", 
        RowBox[{"-", "40477"}], 
        RowBox[{"-", "3039"}], "23359", 
        RowBox[{"-", "19893"}], 
        RowBox[{"-", "81449"}], 
        RowBox[{"-", "65423"}], "18692", 
        RowBox[{"-", "68578"}], 
        RowBox[{"-", "25238"}], "40273", 
        RowBox[{"-", "419"}], "9376", 
        RowBox[{"-", "130395"}], "22497", 
        RowBox[{"-", "18873"}], "0", 
        RowBox[{"-", "111464"}], 
        RowBox[{"-", "22497"}], 
        RowBox[{"-", "13641"}], 
        RowBox[{"-", "39859"}], "37781", "58715", 
        RowBox[{"-", "27177"}], "10730", "114371", 
        RowBox[{"-", "5702"}], 
        RowBox[{"-", "50890"}], "113574", 
        RowBox[{"-", "31224"}], "13995", "43054", "14312", "63565", 
        RowBox[{"-", "93005"}], 
        RowBox[{"-", "45247"}], 
        RowBox[{"-", "23378"}]},
       {
        RowBox[{"-", "113337"}], "336343", "277809", "242025", 
        RowBox[{"-", "11166"}], "280175", "254525", 
        RowBox[{"-", "311970"}], "168180", 
        RowBox[{"-", "373488"}], "171964", 
        RowBox[{"-", "6740"}], 
        RowBox[{"-", "145856"}], "61195", "259168", "303971", 
        RowBox[{"-", "84759"}], "199685", "133361", 
        RowBox[{"-", "177785"}], 
        RowBox[{"-", "24639"}], 
        RowBox[{"-", "1954"}], "530665", 
        RowBox[{"-", "104559"}], "113338", "0", "458297", "104553", "6624", 
        "170404", 
        RowBox[{"-", "189672"}], 
        RowBox[{"-", "243013"}], "90506", 
        RowBox[{"-", "97349"}], 
        RowBox[{"-", "455949"}], 
        RowBox[{"-", "11254"}], "163347", 
        RowBox[{"-", "472060"}], "163531", 
        RowBox[{"-", "88062"}], 
        RowBox[{"-", "177937"}], 
        RowBox[{"-", "33252"}], 
        RowBox[{"-", "183205"}], "353295", "277806", "142631"},
       {
        RowBox[{"-", "81779"}], 
        RowBox[{"-", "310088"}], "213327", "29400", "207313", 
        RowBox[{"-", "32410"}], 
        RowBox[{"-", "231098"}], 
        RowBox[{"-", "11184"}], 
        RowBox[{"-", "149789"}], "158375", 
        RowBox[{"-", "23814"}], 
        RowBox[{"-", "49249"}], 
        RowBox[{"-", "109938"}], 
        RowBox[{"-", "84484"}], 
        RowBox[{"-", "299132"}], "16747", 
        RowBox[{"-", "6377"}], 
        RowBox[{"-", "323485"}], "50317", "9534", 
        RowBox[{"-", "76974"}], "107039", 
        RowBox[{"-", "171889"}], 
        RowBox[{"-", "13157"}], "81779", "0", 
        RowBox[{"-", "140094"}], "13157", 
        RowBox[{"-", "165641"}], 
        RowBox[{"-", "31536"}], 
        RowBox[{"-", "56441"}], "74230", 
        RowBox[{"-", "88851"}], 
        RowBox[{"-", "144495"}], "186416", 
        RowBox[{"-", "90860"}], 
        RowBox[{"-", "207122"}], "131425", "63026", 
        RowBox[{"-", "60432"}], "46815", "92350", "293517", 
        RowBox[{"-", "189630"}], "213327", "106361"},
       {
        RowBox[{"-", "263776"}], 
        RowBox[{"-", "423314"}], "673782", "242740", "444054", "135705", 
        RowBox[{"-", "317184"}], 
        RowBox[{"-", "261088"}], 
        RowBox[{"-", "197979"}], "64398", "80145", 
        RowBox[{"-", "114195"}], 
        RowBox[{"-", "341246"}], 
        RowBox[{"-", "144872"}], 
        RowBox[{"-", "456319"}], "265974", 
        RowBox[{"-", "77863"}], 
        RowBox[{"-", "561750"}], "213765", 
        RowBox[{"-", "111317"}], 
        RowBox[{"-", "185241"}], "235651", "22965", 
        RowBox[{"-", "105349"}], "263777", "0", "39042", "105343", 
        RowBox[{"-", "359887"}], "60914", 
        RowBox[{"-", "261717"}], 
        RowBox[{"-", "18861"}], 
        RowBox[{"-", "126009"}], 
        RowBox[{"-", "391406"}], "68033", 
        RowBox[{"-", "204949"}], 
        RowBox[{"-", "333761"}], 
        RowBox[{"-", "72935"}], "267131", 
        RowBox[{"-", "198506"}], 
        RowBox[{"-", "32059"}], "178770", "502222", 
        RowBox[{"-", "144603"}], "673779", "333827"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061651363075876`*^9, 3.606165141484061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kferm", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6062328192815895`*^9, 3.6062328349695673`*^9}}],

Cell[TextData[{
 "Verification of the transformation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " between the fermion and symmetric Leech liquid bases."
}], "Text",
 CellChangeTimes->{{3.6062399955555153`*^9, 3.6062400026282377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "Ws", "]"}], ".", "Kferm", ".", "Ws"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.60623284104432*^9, 3.606232850960807*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "3", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "3", "1", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
      "0", "0", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "3", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "3", "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "3", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "3", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "3", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "3", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "1", "1", "0", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "0", "0", "1", "1", "1", "0", "0", "1", "0", "0", 
      "0", "0", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "3"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "1", "0", "0", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "3"}], "0", "0", "1", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "3"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      "0", "0", "0", 
      RowBox[{"-", "3"}], "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", 
      "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "3"}], "1", "0", "0", "0", "1", "1", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", 
      RowBox[{"-", "3"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", 
      "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "3"}], "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", 
      RowBox[{"-", "3"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", 
      RowBox[{"-", "3"}], "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "3"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "1", "1", 
      RowBox[{"-", "3"}], "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "0", "1", "0", "0", "0", 
      "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}], "0", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "3"}], "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "0", "1", "0", "1", 
      RowBox[{"-", "3"}], "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", 
      RowBox[{"-", "3"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "1", "0", "1", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.606232853213334*^9, 3.6062339051280394`*^9, 
  3.6062344904013195`*^9, 3.606237307578147*^9, 3.606239699538208*^9, 
  3.6064865406971607`*^9}]
}, Open  ]],

Cell[TextData[{
 "3. In terms of bosonized fermion operators, ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["m", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.6062330685505066`*^9, 3.6062330810039573`*^9}}],
 ", the dimension-3/2 chiral operator in the symmetric Leech liquid, ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox[
     OverscriptBox["\[Phi]", "~"], "1"]}]]],
  CellChangeTimes->{{3.6062329883271055`*^9, 3.606233009582982*^9}}],
 "=",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["m", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.6062330685505066`*^9, 3.6062330810039573`*^9}}],
 ", with the integer vector ",
 Cell[BoxData[
  SubscriptBox["m", "J"]],
  CellChangeTimes->{{3.6062332679826355`*^9, 3.60623326982677*^9}}],
 ":"
}], "Text",
 CellChangeTimes->{{3.6062328865648484`*^9, 3.60623292606369*^9}, {
  3.6062330882415304`*^9, 3.6062331006348524`*^9}, {3.60623318613785*^9, 
  3.606233213448921*^9}, {3.6062332512658644`*^9, 3.60623330882353*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"}
        }], "\[NoBreak]", ")"}], "]"}], ".", 
     RowBox[{"Inverse", "[", "Ws", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.606233132245899*^9, 3.6062331437684546`*^9}, 
   3.6062344987447214`*^9, 3.6062345675015807`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "25708"}]},
     {
      RowBox[{"-", "3"}]},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "3"}]},
     {
      RowBox[{"-", "3"}]},
     {
      RowBox[{"-", "250"}]},
     {
      RowBox[{"-", "78"}]},
     {
      RowBox[{"-", "41"}]},
     {"143"},
     {
      RowBox[{"-", "258"}]},
     {"318"},
     {
      RowBox[{"-", "1768"}]},
     {"19"},
     {"4607"},
     {
      RowBox[{"-", "7875"}]},
     {
      RowBox[{"-", "2490"}]},
     {"4786"},
     {"22213"},
     {"2631"},
     {"18712"},
     {"19179"},
     {
      RowBox[{"-", "68077"}]},
     {"12854"},
     {
      RowBox[{"-", "3"}]},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "3"}]},
     {
      RowBox[{"-", "3"}]},
     {
      RowBox[{"-", "265"}]},
     {
      RowBox[{"-", "155"}]},
     {"44"},
     {
      RowBox[{"-", "151"}]},
     {
      RowBox[{"-", "236"}]},
     {
      RowBox[{"-", "292"}]},
     {"1742"},
     {"25"},
     {
      RowBox[{"-", "4228"}]},
     {"8311"},
     {"2984"},
     {"12331"},
     {"18484"},
     {
      RowBox[{"-", "8170"}]},
     {"22552"},
     {
      RowBox[{"-", "36758"}]},
     {
      RowBox[{"-", "62808"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6062345684282207`*^9, 3.606239704646768*^9, 
  3.6064865458916316`*^9}]
}, Open  ]],

Cell[TextData[{
 "Verification of the dimension-3/2 of the operator ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox[
     OverscriptBox["\[Phi]", "~"], "1"]}]]],
  CellChangeTimes->{{3.6062329883271055`*^9, 3.606233009582982*^9}}],
 ": "
}], "Text",
 CellChangeTimes->{{3.6062333523019857`*^9, 3.606233383917574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   FractionBox["1", "2"], ")"}], 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      }], "\[NoBreak]", ")"}], "]"}], ".", 
   RowBox[{"Inverse", "[", "KsL", "]"}], ".", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     }], "\[NoBreak]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.606165496618078*^9, 3.6061655331765194`*^9}, {
  3.6062333899966245`*^9, 3.6062333932534475`*^9}, {3.6062340254032927`*^9, 
  3.606234065710717*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox["3", "2"], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.606165534182191*^9, 3.606233393993945*^9, 3.6062339147274866`*^9, {
   3.606234027183489*^9, 3.606234066217058*^9}, 3.6062345047088423`*^9, 
   3.6062345530898886`*^9, 3.6062397211382704`*^9, 3.6064865511631527`*^9}]
}, Open  ]],

Cell[TextData[{
 "The charge of the dimension-3/2 operator ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox[
     OverscriptBox["\[Phi]", "~"], "1"]}]]],
  CellChangeTimes->{{3.6062329883271055`*^9, 3.606233009582982*^9}}],
 ":"
}], "Text",
 CellChangeTimes->{{3.6062334359077606`*^9, 3.6062334522013917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "25708"}]},
       {
        RowBox[{"-", "3"}]},
       {"0"},
       {"0"},
       {
        RowBox[{"-", "3"}]},
       {
        RowBox[{"-", "3"}]},
       {
        RowBox[{"-", "250"}]},
       {
        RowBox[{"-", "78"}]},
       {
        RowBox[{"-", "41"}]},
       {"143"},
       {
        RowBox[{"-", "258"}]},
       {"318"},
       {
        RowBox[{"-", "1768"}]},
       {"19"},
       {"4607"},
       {
        RowBox[{"-", "7875"}]},
       {
        RowBox[{"-", "2490"}]},
       {"4786"},
       {"22213"},
       {"2631"},
       {"18712"},
       {"19179"},
       {
        RowBox[{"-", "68077"}]},
       {"12854"},
       {
        RowBox[{"-", "3"}]},
       {"0"},
       {"0"},
       {
        RowBox[{"-", "3"}]},
       {
        RowBox[{"-", "3"}]},
       {
        RowBox[{"-", "265"}]},
       {
        RowBox[{"-", "155"}]},
       {"44"},
       {
        RowBox[{"-", "151"}]},
       {
        RowBox[{"-", "236"}]},
       {
        RowBox[{"-", "292"}]},
       {"1742"},
       {"25"},
       {
        RowBox[{"-", "4228"}]},
       {"8311"},
       {"2984"},
       {"12331"},
       {"18484"},
       {
        RowBox[{"-", "8170"}]},
       {"22552"},
       {
        RowBox[{"-", "36758"}]},
       {
        RowBox[{"-", "62808"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "]"}], ".", 
  RowBox[{"Inverse", "[", "Kferm", "]"}], ".", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"},
     {"1"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.6061656455289125`*^9, 3.606165705306053*^9}, {
   3.6062311041234193`*^9, 3.6062311051963644`*^9}, {3.606233401167762*^9, 
   3.606233405448717*^9}, {3.6062345274498053`*^9, 3.6062345287196817`*^9}, 
   3.606234581120001*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"-", "201"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.606165706431802*^9, 3.6062311059438047`*^9, 3.6062334063723383`*^9, 
   3.6062334628028154`*^9, 3.6062339182148266`*^9, {3.606234510236659*^9, 
   3.606234582715103*^9}, 3.6062397264830008`*^9, 3.606486563971707*^9}]
}, Open  ]],

Cell[TextData[{
 "4. A dimension-3 operator that is a combination of 1 right-moving fermion \
creation operator, 13 right-moving fermion annihilation operators, and 8 \
left-moving fermion annihilation operators written in terms of bosonized \
fermions ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    SubscriptBox["n", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.606233625024771*^9, 3.606233662668154*^9}}],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "J"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.606233478552308*^9, 3.60623352177575*^9}, 
   3.6062335978007927`*^9, {3.606233647570981*^9, 3.606233678228603*^9}, {
   3.606234142630074*^9, 3.6062341504039693`*^9}, {3.6062366454095397`*^9, 
   3.6062366574417143`*^9}, {3.6062367453916326`*^9, 
   3.6062367640871277`*^9}, {3.606236795498496*^9, 3.606236804567622*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {
       RowBox[{"-", "1"}]}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6062336811302204`*^9, 3.606233761572502*^9}, {
   3.60623380021904*^9, 3.6062338052977223`*^9}, {3.606233835955755*^9, 
   3.60623384654821*^9}, 3.6062339256688337`*^9, {3.6064865792509117`*^9, 
   3.6064866755259905`*^9}}],

Cell[TextData[{
 "Transformation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "J"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " into the symmetric Leech liquid basis ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["n", "~"], "J"], "="}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  RowBox[{
   SubscriptBox["WsL", "JK"], 
   SubscriptBox["n", "K"]}]],
  CellChangeTimes->{{3.6062343341966887`*^9, 3.606234337001571*^9}}],
 ":"
}], "Text",
 CellChangeTimes->{{3.6062341712459283`*^9, 3.6062342075013857`*^9}, {
  3.6062342467816124`*^9, 3.6062343545147057`*^9}, {3.60623682568644*^9, 
  3.6062368673159256`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  OverscriptBox["n", "~"], "=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "n", "]"}], ".", "Ws"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.606233864345677*^9, 3.606233877211731*^9}, {
   3.6062339326805425`*^9, 3.606233937076493*^9}, {3.606234370622422*^9, 
   3.6062343819976716`*^9}, 3.606236595433051*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3"},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {"0"},
     {"0"},
     {"1"},
     {"0"},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {"0"},
     {"0"},
     {"0"},
     {"1"},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "3"}]},
     {"1"},
     {"0"},
     {"1"},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {"0"},
     {"0"},
     {"0"},
     {"1"},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.606233878962471*^9, {3.6062339297886004`*^9, 3.6062339375738277`*^9}, 
   3.6062345933304605`*^9, 3.606239741607547*^9, 3.6064866910295353`*^9}]
}, Open  ]],

Cell[TextData[{
 "Verification that the operator,",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    SubscriptBox["n", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.606233625024771*^9, 3.606233662668154*^9}}],
 " , has dimension equal to 3 on the decoupled surface of the symmetric Leech \
liquid:"
}], "Text",
 CellChangeTimes->{{3.6062368985255027`*^9, 3.6062369308076186`*^9}, {
  3.606236965350212*^9, 3.60623696977927*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KsLE", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"KsL", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "KsL"}], "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6064867349648776`*^9, 3.6064867638281617`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   FractionBox["1", "2"], ")"}], 
  RowBox[{
   RowBox[{"Transpose", "[", 
    TagBox[
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"3"},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"0"},
         {"0"},
         {"1"},
         {"0"},
         {"0"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {"0"},
         {"0"},
         {"0"},
         {"1"},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {"0"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "3"}]},
         {"1"},
         {"0"},
         {"1"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"0"},
         {"0"},
         {"0"},
         {"1"},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {"0"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "]"}], ".", 
   RowBox[{"Inverse", "[", "KsLE", "]"}], ".", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"3"},
        {"1"},
        {
         RowBox[{"-", "1"}]},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {"0"},
        {"0"},
        {"1"},
        {"0"},
        {"0"},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {"1"},
        {"0"},
        {"0"},
        {"0"},
        {"1"},
        {"1"},
        {
         RowBox[{"-", "1"}]},
        {"1"},
        {"0"},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "3"}]},
        {"1"},
        {"0"},
        {"1"},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {"0"},
        {"0"},
        {"0"},
        {"1"},
        {"1"},
        {
         RowBox[{"-", "1"}]},
        {"0"},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {"0"},
        {
         RowBox[{"-", "1"}]},
        {"1"},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "1"}]},
        {
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]}]], "Input",
 CellChangeTimes->{{3.6062339467146025`*^9, 3.6062339636519747`*^9}, 
   3.6062340809408407`*^9, {3.60623460323953*^9, 3.606234643778434*^9}, {
   3.6064867110619183`*^9, 3.6064867235322495`*^9}, {3.6064867684092226`*^9, 
   3.606486769616027*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "3", "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.606233964279397*^9, 3.6062340824388437`*^9, {3.606234618338829*^9, 
   3.606234644518944*^9}, 3.606239747935961*^9, 3.6064867711960773`*^9}]
}, Open  ]],

Cell[TextData[{
 "5. An example dimension-(2,0) operator, ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    OverscriptBox["\[Phi]", "~"], " ", 
    SubscriptBox[
     OverscriptBox["p", "~"], "J"]}]]],
  CellChangeTimes->{3.6062383540369916`*^9}],
 " with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["p", "~"], "J"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["0", "6"], ",", "1", ",", 
    SuperscriptBox["0", "39"]}], ")"}]],
  CellChangeTimes->{{3.6062384102450843`*^9, 3.606238443861692*^9}}],
 ", of the symmetric Leech liquid on the decoupled suface takes the form,",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    SubscriptBox["p", "J"], " ", 
    SubscriptBox["\[Phi]", "J"]}]]],
  CellChangeTimes->{{3.6062371119684367`*^9, 3.606237118411806*^9}}],
 " , in the bosonized fermion variables with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "J"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6062370313303423`*^9, 3.6062370915594645`*^9}, 
   3.6062371259600244`*^9, {3.6062379533184347`*^9, 3.6062379543571463`*^9}, {
   3.6062383653648834`*^9, 3.606238407357126*^9}, {3.606238451467981*^9, 
   3.606238452609754*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"1"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"}
        }], "\[NoBreak]", ")"}], "]"}], ".", 
     RowBox[{"Inverse", "[", "Ws", "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.606238487150488*^9, 3.606238554003316*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"18448"},
     {"0"},
     {"0"},
     {
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "1"}]},
     {"5"},
     {"212"},
     {"67"},
     {
      RowBox[{"-", "92"}]},
     {
      RowBox[{"-", "273"}]},
     {
      RowBox[{"-", "12"}]},
     {
      RowBox[{"-", "39"}]},
     {
      RowBox[{"-", "2635"}]},
     {"34"},
     {
      RowBox[{"-", "2241"}]},
     {"3388"},
     {"2017"},
     {
      RowBox[{"-", "3468"}]},
     {
      RowBox[{"-", "13585"}]},
     {
      RowBox[{"-", "2654"}]},
     {
      RowBox[{"-", "13223"}]},
     {
      RowBox[{"-", "11182"}]},
     {"39326"},
     {
      RowBox[{"-", "9224"}]},
     {"0"},
     {"0"},
     {"1"},
     {
      RowBox[{"-", "1"}]},
     {"8"},
     {"234"},
     {"127"},
     {"99"},
     {"289"},
     {
      RowBox[{"-", "261"}]},
     {"33"},
     {"2594"},
     {
      RowBox[{"-", "84"}]},
     {"2060"},
     {
      RowBox[{"-", "3577"}]},
     {
      RowBox[{"-", "2574"}]},
     {
      RowBox[{"-", "8133"}]},
     {
      RowBox[{"-", "11037"}]},
     {"5108"},
     {
      RowBox[{"-", "16830"}]},
     {"22577"},
     {"35990"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.606238525071048*^9, 3.6062385545661583`*^9}, 
   3.606239761298279*^9, 3.606486776515627*^9}]
}, Open  ]],

Cell[TextData[{
 "Verification that the operator, ",
 Cell[BoxData[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[ImaginaryI]", " ", 
    OverscriptBox["\[Phi]", "~"], " ", 
    SubscriptBox[
     OverscriptBox["p", "~"], "J"]}]]],
  CellChangeTimes->{3.6062383540369916`*^9}],
 " with  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["p", "~"], "J"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["0", "6"], ",", "1", ",", 
    SuperscriptBox["0", "39"]}], ")"}]],
  CellChangeTimes->{{3.6062384102450843`*^9, 3.606238443861692*^9}}],
 ", has dimension equal to (2,0) on the decoupled surface:"
}], "Text",
 CellChangeTimes->{{3.606238609044754*^9, 3.606238666959589*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   FractionBox["1", "2"], ")"}], 
  RowBox[{
   RowBox[{"Transpose", "[", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"1"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "]"}], ".", 
   RowBox[{"Inverse", "[", "KsL", "]"}], ".", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"1"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]}]], "Input",
 CellChangeTimes->{{3.6062382238134184`*^9, 3.6062382646692686`*^9}, {
  3.6063292719231887`*^9, 3.6063292749553366`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "2", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.606238233800192*^9, 3.606238266189372*^9, 
  3.60623870719058*^9, 3.606239776757062*^9, 3.606329334600256*^9, 
  3.606486783082016*^9}]
}, Open  ]],

Cell[TextData[{
 "7. GL(46,Z) transformation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", "a"], ":"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.60623871901379*^9, 3.6062387621039505`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wa", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1925"}], 
        RowBox[{"-", "4109"}], "6364", "3443", "3641", "5924", "51", 
        RowBox[{"-", "2820"}], "2", 
        RowBox[{"-", "2382"}], "4333", 
        RowBox[{"-", "1125"}], 
        RowBox[{"-", "3644"}], "4030", 
        RowBox[{"-", "332"}], "137", "0", 
        RowBox[{"-", "1170"}], "1038", 
        RowBox[{"-", "6320"}], 
        RowBox[{"-", "1329"}], 
        RowBox[{"-", "4460"}], "1976", 
        RowBox[{"-", "630"}], 
        RowBox[{"-", "508"}], "1026", 
        RowBox[{"-", "1772"}], "4372", "1380", "70", "0", "0", "0", "0", "0", 
        "3590", "0", "0", "4", "0", "46", "68", 
        RowBox[{"-", "428"}], "128", 
        RowBox[{"-", "1322"}], "248"},
       {"1", 
        RowBox[{"-", "1"}], "2", "0", "0", "1", "0", "1", "0", "0", "1", "0", 
        "0", "1", "0", "0", "2", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], "4", "2", "2", "3", "2", 
        RowBox[{"-", "4"}], "0", 
        RowBox[{"-", "2"}], "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "3", "1", "0", "0", "0", "1", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "3", "0", "0", "0", "0", "4", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "3", "5", "9", "1", 
        RowBox[{"-", "1"}], "5", 
        RowBox[{"-", "5"}], "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], "6", "0", "1", "2", 
        RowBox[{"-", "2"}], "2", "5", "6", "1", "6", "0", "0", "2", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"2", 
        RowBox[{"-", "5"}], "1", "0", "1", "1", 
        RowBox[{"-", "2"}], "3", "0", "1", "3", "0", "0", "1", 
        RowBox[{"-", "3"}], "0", "0", 
        RowBox[{"-", "3"}], "1", 
        RowBox[{"-", "2"}], "1", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "4", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"29", 
        RowBox[{"-", "6"}], 
        RowBox[{"-", "65"}], 
        RowBox[{"-", "42"}], 
        RowBox[{"-", "19"}], 
        RowBox[{"-", "49"}], 
        RowBox[{"-", "30"}], "37", "0", "45", 
        RowBox[{"-", "34"}], "14", "29", 
        RowBox[{"-", "36"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "28"}], "0", "0", 
        RowBox[{"-", "14"}], "43", "16", "6", 
        RowBox[{"-", "59"}], 
        RowBox[{"-", "13"}], 
        RowBox[{"-", "14"}], 
        RowBox[{"-", "21"}], "14", 
        RowBox[{"-", "43"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0", "0", "0", "0"},
       {"238", "116", 
        RowBox[{"-", "364"}], 
        RowBox[{"-", "69"}], 
        RowBox[{"-", "236"}], 
        RowBox[{"-", "356"}], "59", "246", "0", "16", 
        RowBox[{"-", "126"}], "126", "118", 
        RowBox[{"-", "179"}], 
        RowBox[{"-", "61"}], "55", "0", "55", "57", "301", "67", "181", 
        RowBox[{"-", "179"}], "110", "57", "0", "59", 
        RowBox[{"-", "301"}], 
        RowBox[{"-", "180"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "59"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "81"}], 
        RowBox[{"-", "7"}], "28", "93", "71", 
        RowBox[{"-", "14"}], "15", 
        RowBox[{"-", "110"}], "0", "11", 
        RowBox[{"-", "10"}], 
        RowBox[{"-", "44"}], 
        RowBox[{"-", "63"}], "33", 
        RowBox[{"-", "28"}], "0", "0", "10", "26", 
        RowBox[{"-", "67"}], "25", "45", "96", 
        RowBox[{"-", "41"}], "51", "24", "41", "48", "0", 
        RowBox[{"-", "51"}], "0", "0", "0", "0", "0", "23", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"24", "192", 
        RowBox[{"-", "14"}], "216", 
        RowBox[{"-", "76"}], 
        RowBox[{"-", "332"}], "97", 
        RowBox[{"-", "174"}], "0", "106", 
        RowBox[{"-", "256"}], 
        RowBox[{"-", "160"}], "136", 
        RowBox[{"-", "292"}], 
        RowBox[{"-", "155"}], "100", "0", "40", "48", "85", "200", "256", 
        "73", 
        RowBox[{"-", "15"}], "259", 
        RowBox[{"-", "152"}], "94", 
        RowBox[{"-", "79"}], "110", 
        RowBox[{"-", "51"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "51"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "153"}]},
       {
        RowBox[{"-", "362"}], "547", 
        RowBox[{"-", "60"}], 
        RowBox[{"-", "657"}], 
        RowBox[{"-", "77"}], "276", 
        RowBox[{"-", "99"}], "16", 
        RowBox[{"-", "3"}], "276", 
        RowBox[{"-", "235"}], 
        RowBox[{"-", "102"}], "390", "43", "527", 
        RowBox[{"-", "208"}], "0", "48", 
        RowBox[{"-", "512"}], "320", 
        RowBox[{"-", "86"}], "201", "263", 
        RowBox[{"-", "99"}], 
        RowBox[{"-", "228"}], 
        RowBox[{"-", "37"}], "22", "130", "168", "58", "0", "0", "0", "0", 
        "0", 
        RowBox[{"-", "676"}], "0", "0", "0", "0", "0", "0", "0", "0", "364", 
        RowBox[{"-", "56"}]},
       {
        RowBox[{"-", "2243"}], "1815", "1541", 
        RowBox[{"-", "40"}], "463", "1879", "788", 
        RowBox[{"-", "1685"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "678"}], "295", 
        RowBox[{"-", "907"}], 
        RowBox[{"-", "98"}], "1327", "1875", "242", "0", "338", 
        RowBox[{"-", "720"}], 
        RowBox[{"-", "546"}], 
        RowBox[{"-", "625"}], "868", "3031", "108", "100", "708", "72", 
        "1782", "176", 
        RowBox[{"-", "151"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1849"}], "0", "0", "0", "0", "0", "0", "0", "154", 
        "1029", 
        RowBox[{"-", "75"}]},
       {
        RowBox[{"-", "45731"}], 
        RowBox[{"-", "57675"}], "150752", "9055", "49759", "201324", "9990", 
        RowBox[{"-", "17380"}], "0", 
        RowBox[{"-", "87815"}], "132390", 
        RowBox[{"-", "5115"}], 
        RowBox[{"-", "60717"}], "130479", "64738", "2908", "0", 
        RowBox[{"-", "23282"}], 
        RowBox[{"-", "8205"}], 
        RowBox[{"-", "116410"}], 
        RowBox[{"-", "72797"}], 
        RowBox[{"-", "118311"}], "55721", "19028", 
        RowBox[{"-", "54645"}], "45478", 
        RowBox[{"-", "66686"}], "109352", "12270", "26257", "0", "0", "0", 
        "0", "0", "27276", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "12156"}], "8090", 
        RowBox[{"-", "3003"}], "16198"},
       {"6017", 
        RowBox[{"-", "1948"}], 
        RowBox[{"-", "7429"}], 
        RowBox[{"-", "14726"}], 
        RowBox[{"-", "4588"}], "1567", 
        RowBox[{"-", "6164"}], "12127", "0", "4212", 
        RowBox[{"-", "318"}], "5188", "6146", 
        RowBox[{"-", "1560"}], "3428", 
        RowBox[{"-", "5643"}], "0", 
        RowBox[{"-", "1180"}], 
        RowBox[{"-", "5548"}], "7315", 
        RowBox[{"-", "2379"}], 
        RowBox[{"-", "5789"}], 
        RowBox[{"-", "12181"}], "188", 
        RowBox[{"-", "8741"}], 
        RowBox[{"-", "2316"}], 
        RowBox[{"-", "2349"}], 
        RowBox[{"-", "5280"}], "246", "3575", "0", "0", "0", "0", "0", 
        RowBox[{"-", "2102"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "430"}], 
        RowBox[{"-", "39"}], 
        RowBox[{"-", "49"}], "1025", "1300"},
       {"1895", "227", 
        RowBox[{"-", "1170"}], 
        RowBox[{"-", "1968"}], 
        RowBox[{"-", "1740"}], "160", "5", "2974", "0", 
        RowBox[{"-", "532"}], "557", "1351", "1023", 
        RowBox[{"-", "141"}], "714", "188", "0", 
        RowBox[{"-", "101"}], 
        RowBox[{"-", "410"}], "1681", 
        RowBox[{"-", "639"}], 
        RowBox[{"-", "706"}], 
        RowBox[{"-", "1890"}], "1136", 
        RowBox[{"-", "1059"}], "153", 
        RowBox[{"-", "902"}], 
        RowBox[{"-", "1407"}], 
        RowBox[{"-", "874"}], "902", "0", "0", "0", "0", "0", 
        RowBox[{"-", "566"}], "0", "0", "0", "0", 
        RowBox[{"-", "54"}], "18", 
        RowBox[{"-", "118"}], 
        RowBox[{"-", "33"}], "154", "221"},
       {"2163", 
        RowBox[{"-", "1782"}], 
        RowBox[{"-", "622"}], 
        RowBox[{"-", "1937"}], 
        RowBox[{"-", "586"}], "76", 
        RowBox[{"-", "1578"}], "2448", "0", "1208", "20", "769", "1178", 
        RowBox[{"-", "1069"}], 
        RowBox[{"-", "757"}], 
        RowBox[{"-", "1064"}], "0", 
        RowBox[{"-", "736"}], 
        RowBox[{"-", "693"}], "577", "110", 
        RowBox[{"-", "2294"}], 
        RowBox[{"-", "3741"}], 
        RowBox[{"-", "311"}], 
        RowBox[{"-", "1431"}], 
        RowBox[{"-", "1304"}], 
        RowBox[{"-", "913"}], 
        RowBox[{"-", "1186"}], "998", "902", "0", "0", "0", "0", "0", "1171", 
        "0", "0", "0", 
        RowBox[{"-", "21"}], "20", 
        RowBox[{"-", "25"}], 
        RowBox[{"-", "159"}], 
        RowBox[{"-", "116"}], 
        RowBox[{"-", "616"}], 
        RowBox[{"-", "228"}]},
       {
        RowBox[{"-", "1234"}], "4780", 
        RowBox[{"-", "2337"}], 
        RowBox[{"-", "52"}], 
        RowBox[{"-", "1799"}], 
        RowBox[{"-", "2967"}], "1886", 
        RowBox[{"-", "1119"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "200"}], 
        RowBox[{"-", "2432"}], 
        RowBox[{"-", "478"}], "1294", 
        RowBox[{"-", "1284"}], "1453", "1233", "0", "1470", 
        RowBox[{"-", "85"}], "3034", "509", "4907", "3120", "1000", "1807", 
        "556", "1728", 
        RowBox[{"-", "924"}], 
        RowBox[{"-", "1472"}], 
        RowBox[{"-", "721"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "3763"}], "0", "0", 
        RowBox[{"-", "4"}], "2", 
        RowBox[{"-", "38"}], 
        RowBox[{"-", "40"}], "379", "150", "1572", 
        RowBox[{"-", "191"}]},
       {"6796", 
        RowBox[{"-", "1584"}], 
        RowBox[{"-", "6400"}], "523", 
        RowBox[{"-", "3191"}], 
        RowBox[{"-", "9610"}], 
        RowBox[{"-", "1203"}], "4262", "0", "3481", 
        RowBox[{"-", "4321"}], "1583", "2688", 
        RowBox[{"-", "7213"}], 
        RowBox[{"-", "5952"}], "246", "0", 
        RowBox[{"-", "168"}], "1814", "4457", "3699", "1416", 
        RowBox[{"-", "7999"}], 
        RowBox[{"-", "145"}], "2002", 
        RowBox[{"-", "3329"}], "1069", 
        RowBox[{"-", "6936"}], 
        RowBox[{"-", "140"}], 
        RowBox[{"-", "7"}], "0", "0", "0", "0", "0", "2993", "0", 
        RowBox[{"-", "20"}], "12", 
        RowBox[{"-", "41"}], 
        RowBox[{"-", "20"}], "42", "109", 
        RowBox[{"-", "514"}], 
        RowBox[{"-", "2142"}], 
        RowBox[{"-", "1141"}]},
       {"6563", "15708", 
        RowBox[{"-", "28810"}], 
        RowBox[{"-", "2343"}], 
        RowBox[{"-", "11331"}], 
        RowBox[{"-", "36016"}], "1613", "3610", "0", "12229", 
        RowBox[{"-", "23136"}], "2024", "10684", 
        RowBox[{"-", "21196"}], 
        RowBox[{"-", "7590"}], "1885", "0", "5912", "1670", "23799", "11259", 
        "25675", 
        RowBox[{"-", "4950"}], 
        RowBox[{"-", "449"}], "10502", 
        RowBox[{"-", "4748"}], "12600", 
        RowBox[{"-", "19813"}], 
        RowBox[{"-", "6476"}], 
        RowBox[{"-", "4979"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "9790"}], 
        RowBox[{"-", "7"}], "3", 
        RowBox[{"-", "9"}], "57", 
        RowBox[{"-", "149"}], "38", "2453", 
        RowBox[{"-", "1195"}], "2792", 
        RowBox[{"-", "1687"}]},
       {
        RowBox[{"-", "1619"}], "2338", 
        RowBox[{"-", "1674"}], "1328", "168", 
        RowBox[{"-", "3074"}], "802", 
        RowBox[{"-", "2336"}], "0", "886", 
        RowBox[{"-", "2402"}], 
        RowBox[{"-", "878"}], "9", 
        RowBox[{"-", "1203"}], 
        RowBox[{"-", "377"}], "450", "0", "934", "424", "1108", "1162", 
        "3758", "2421", 
        RowBox[{"-", "527"}], "1959", "140", "2005", 
        RowBox[{"-", "369"}], 
        RowBox[{"-", "538"}], 
        RowBox[{"-", "1277"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "1456"}], 
        RowBox[{"-", "1"}], "5", 
        RowBox[{"-", "2"}], "17", "7", "11", "368", 
        RowBox[{"-", "42"}], "632", 
        RowBox[{"-", "121"}]},
       {
        RowBox[{"-", "2625"}], 
        RowBox[{"-", "10604"}], "16196", 
        RowBox[{"-", "354"}], "6504", "21120", 
        RowBox[{"-", "2475"}], 
        RowBox[{"-", "602"}], "0", 
        RowBox[{"-", "5810"}], "13307", 
        RowBox[{"-", "742"}], 
        RowBox[{"-", "5375"}], "11631", "3943", 
        RowBox[{"-", "2341"}], "0", 
        RowBox[{"-", "3980"}], 
        RowBox[{"-", "1710"}], 
        RowBox[{"-", "13551"}], 
        RowBox[{"-", "6450"}], 
        RowBox[{"-", "16697"}], "150", 
        RowBox[{"-", "347"}], 
        RowBox[{"-", "7382"}], "1704", 
        RowBox[{"-", "7797"}], "10861", "4736", "3422", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "6543", "6", 
        RowBox[{"-", "5"}], "8", 
        RowBox[{"-", "46"}], "117", 
        RowBox[{"-", "91"}], 
        RowBox[{"-", "1501"}], "636", 
        RowBox[{"-", "2006"}], "868"},
       {
        RowBox[{"-", "2725"}], 
        RowBox[{"-", "1564"}], "5656", "1816", "2662", "5864", "431", 
        RowBox[{"-", "2762"}], "0", 
        RowBox[{"-", "2104"}], "3335", 
        RowBox[{"-", "1358"}], 
        RowBox[{"-", "2261"}], "3725", "1353", "137", "0", 
        RowBox[{"-", "676"}], 
        RowBox[{"-", "90"}], 
        RowBox[{"-", "4649"}], 
        RowBox[{"-", "1524"}], 
        RowBox[{"-", "2891"}], "3156", 
        RowBox[{"-", "279"}], 
        RowBox[{"-", "644"}], "1048", 
        RowBox[{"-", "1447"}], "4313", "1308", "214", "0", "0", "0", "0", "1",
         "1043", "2", "5", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "6"}], "37", "47", 
        RowBox[{"-", "335"}], "206", 
        RowBox[{"-", "134"}], "56"},
       {
        RowBox[{"-", "8042"}], 
        RowBox[{"-", "13699"}], "28169", "1155", "10938", "36823", 
        RowBox[{"-", "925"}], 
        RowBox[{"-", "3791"}], "0", 
        RowBox[{"-", "13042"}], "23299", 
        RowBox[{"-", "1759"}], 
        RowBox[{"-", "10716"}], "22499", "9748", 
        RowBox[{"-", "1758"}], "0", 
        RowBox[{"-", "5265"}], 
        RowBox[{"-", "2242"}], 
        RowBox[{"-", "22852"}], 
        RowBox[{"-", "12202"}], 
        RowBox[{"-", "24229"}], "7117", "1052", 
        RowBox[{"-", "10893"}], "6026", 
        RowBox[{"-", "12189"}], "20307", "5224", "4804", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "7533", "6", 
        RowBox[{"-", "1"}], "7", 
        RowBox[{"-", "29"}], "116", 
        RowBox[{"-", "92"}], 
        RowBox[{"-", "2283"}], "1340", 
        RowBox[{"-", "1622"}], "2319"},
       {
        RowBox[{"-", "629"}], 
        RowBox[{"-", "1137"}], "1607", 
        RowBox[{"-", "4153"}], "460", "5125", 
        RowBox[{"-", "1782"}], "1745", "0", "50", "2096", "577", "637", 
        "2392", "2777", 
        RowBox[{"-", "1989"}], "0", 
        RowBox[{"-", "759"}], 
        RowBox[{"-", "2378"}], 
        RowBox[{"-", "713"}], 
        RowBox[{"-", "2058"}], 
        RowBox[{"-", "3666"}], 
        RowBox[{"-", "1153"}], 
        RowBox[{"-", "255"}], 
        RowBox[{"-", "3573"}], "80", 
        RowBox[{"-", "1676"}], "1690", "1120", "1314", "0", "0", "0", 
        RowBox[{"-", "1"}], "1", 
        RowBox[{"-", "716"}], "2", "8", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "1"}], "33", 
        RowBox[{"-", "121"}], 
        RowBox[{"-", "208"}], "160", "660", "509"},
       {
        RowBox[{"-", "964"}], 
        RowBox[{"-", "2056"}], "3182", "1721", "1823", "2962", "24", 
        RowBox[{"-", "1410"}], "1", 
        RowBox[{"-", "1188"}], "2165", 
        RowBox[{"-", "562"}], 
        RowBox[{"-", "1823"}], "2015", 
        RowBox[{"-", "167"}], "67", "0", 
        RowBox[{"-", "586"}], "518", 
        RowBox[{"-", "3160"}], 
        RowBox[{"-", "664"}], 
        RowBox[{"-", "2229"}], "988", 
        RowBox[{"-", "318"}], 
        RowBox[{"-", "254"}], "513", 
        RowBox[{"-", "886"}], "2186", "690", "35", "0", "0", "0", "0", "0", 
        "1795", "0", "0", "2", "0", "23", "34", 
        RowBox[{"-", "214"}], "64", 
        RowBox[{"-", "661"}], "124"},
       {"1", 
        RowBox[{"-", "2"}], "4", "0", "0", "3", "0", "3", "0", "0", "2", "1", 
        RowBox[{"-", "1"}], "1", "0", "1", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "5"}], 
        RowBox[{"-", "1"}], "6", "3", "3", "5", "2", 
        RowBox[{"-", "6"}], "0", 
        RowBox[{"-", "3"}], "2", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "4", "2", "0", "0", "0", "1", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "5", "0", "0", "0", "0", "6", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "2"}], "4", "8", "13", "1", 
        RowBox[{"-", "2"}], "7", 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "4"}], "9", "0", "1", "4", 
        RowBox[{"-", "3"}], "2", "7", "9", "2", "9", "0", "0", "3", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"3", 
        RowBox[{"-", "7"}], "2", "1", "1", "2", 
        RowBox[{"-", "2"}], "4", "0", "1", "4", "0", 
        RowBox[{"-", "1"}], "2", 
        RowBox[{"-", "4"}], "0", "0", 
        RowBox[{"-", "3"}], "1", 
        RowBox[{"-", "3"}], "1", 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "5"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "6", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"33", 
        RowBox[{"-", "7"}], 
        RowBox[{"-", "74"}], 
        RowBox[{"-", "48"}], 
        RowBox[{"-", "21"}], 
        RowBox[{"-", "56"}], 
        RowBox[{"-", "34"}], "42", "0", "51", 
        RowBox[{"-", "39"}], "16", "33", 
        RowBox[{"-", "41"}], 
        RowBox[{"-", "18"}], 
        RowBox[{"-", "32"}], "0", "0", 
        RowBox[{"-", "16"}], "49", "18", "7", 
        RowBox[{"-", "67"}], 
        RowBox[{"-", "15"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "24"}], "16", 
        RowBox[{"-", "49"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0", "0", "0", "0"},
       {"242", "118", 
        RowBox[{"-", "370"}], 
        RowBox[{"-", "70"}], 
        RowBox[{"-", "240"}], 
        RowBox[{"-", "362"}], "60", "250", "0", "16", 
        RowBox[{"-", "128"}], "128", "120", 
        RowBox[{"-", "182"}], 
        RowBox[{"-", "62"}], "56", "0", "56", "58", "306", "68", "184", 
        RowBox[{"-", "182"}], "112", "58", "0", "60", 
        RowBox[{"-", "306"}], 
        RowBox[{"-", "183"}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "60"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "97"}], 
        RowBox[{"-", "8"}], "33", "111", "85", 
        RowBox[{"-", "17"}], "18", 
        RowBox[{"-", "131"}], "0", "13", 
        RowBox[{"-", "12"}], 
        RowBox[{"-", "52"}], 
        RowBox[{"-", "75"}], "39", 
        RowBox[{"-", "33"}], "0", "0", "12", "31", 
        RowBox[{"-", "80"}], "30", "54", "115", 
        RowBox[{"-", "49"}], "61", "29", "49", "57", "0", 
        RowBox[{"-", "61"}], "0", "0", "0", "0", "0", "27", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"25", "196", 
        RowBox[{"-", "15"}], "220", 
        RowBox[{"-", "78"}], 
        RowBox[{"-", "339"}], "99", 
        RowBox[{"-", "177"}], "0", "108", 
        RowBox[{"-", "261"}], 
        RowBox[{"-", "163"}], "139", 
        RowBox[{"-", "298"}], 
        RowBox[{"-", "158"}], "102", "0", "41", "49", "87", "204", "261", 
        "74", 
        RowBox[{"-", "15"}], "264", 
        RowBox[{"-", "155"}], "96", 
        RowBox[{"-", "81"}], "112", 
        RowBox[{"-", "52"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "52"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "156"}]},
       {"711", 
        RowBox[{"-", "1074"}], "118", "1292", "152", 
        RowBox[{"-", "542"}], "195", 
        RowBox[{"-", "32"}], "3", 
        RowBox[{"-", "543"}], "462", "199", 
        RowBox[{"-", "767"}], 
        RowBox[{"-", "84"}], 
        RowBox[{"-", "1036"}], "409", "0", 
        RowBox[{"-", "95"}], "1005", 
        RowBox[{"-", "629"}], "168", 
        RowBox[{"-", "394"}], 
        RowBox[{"-", "516"}], "195", "448", "73", 
        RowBox[{"-", "43"}], 
        RowBox[{"-", "255"}], 
        RowBox[{"-", "330"}], 
        RowBox[{"-", "114"}], "0", "0", "0", "0", "0", "1328", "0", "0", "0", 
        "0", "0", "0", "0", "0", 
        RowBox[{"-", "715"}], "110"},
       {"3384", 
        RowBox[{"-", "2039"}], 
        RowBox[{"-", "3179"}], 
        RowBox[{"-", "1740"}], 
        RowBox[{"-", "1118"}], 
        RowBox[{"-", "2911"}], 
        RowBox[{"-", "1816"}], "3339", "3", "2091", 
        RowBox[{"-", "1227"}], "1494", "1270", 
        RowBox[{"-", "2476"}], 
        RowBox[{"-", "2208"}], 
        RowBox[{"-", "1050"}], "0", 
        RowBox[{"-", "527"}], 
        RowBox[{"-", "6"}], "1952", "986", 
        RowBox[{"-", "1143"}], 
        RowBox[{"-", "5200"}], 
        RowBox[{"-", "487"}], 
        RowBox[{"-", "826"}], 
        RowBox[{"-", "1487"}], 
        RowBox[{"-", "80"}], 
        RowBox[{"-", "3125"}], "120", "455", "0", "0", "0", "0", "0", "1747", 
        "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "301"}], 
        RowBox[{"-", "1006"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "45776"}], 
        RowBox[{"-", "57732"}], "150901", "9064", "49808", "201523", "10000", 
        RowBox[{"-", "17397"}], "0", 
        RowBox[{"-", "87902"}], "132521", 
        RowBox[{"-", "5120"}], 
        RowBox[{"-", "60777"}], "130608", "64802", "2911", "0", 
        RowBox[{"-", "23305"}], 
        RowBox[{"-", "8213"}], 
        RowBox[{"-", "116525"}], 
        RowBox[{"-", "72869"}], 
        RowBox[{"-", "118428"}], "55776", "19047", 
        RowBox[{"-", "54699"}], "45523", 
        RowBox[{"-", "66752"}], "109460", "12282", "26283", "0", "0", "0", 
        "0", "0", "27303", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "12168"}], "8098", 
        RowBox[{"-", "3006"}], "16214"},
       {"6154", 
        RowBox[{"-", "1995"}], 
        RowBox[{"-", "7597"}], 
        RowBox[{"-", "15067"}], 
        RowBox[{"-", "4692"}], "1609", 
        RowBox[{"-", "6307"}], "12407", "0", "4308", 
        RowBox[{"-", "322"}], "5308", "6286", 
        RowBox[{"-", "1592"}], "3509", 
        RowBox[{"-", "5774"}], "0", 
        RowBox[{"-", "1208"}], 
        RowBox[{"-", "5677"}], "7481", 
        RowBox[{"-", "2436"}], 
        RowBox[{"-", "5926"}], 
        RowBox[{"-", "12461"}], "192", 
        RowBox[{"-", "8945"}], 
        RowBox[{"-", "2368"}], 
        RowBox[{"-", "2405"}], 
        RowBox[{"-", "5399"}], "252", "3658", "0", "0", "0", "0", "0", 
        RowBox[{"-", "2150"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "440"}], 
        RowBox[{"-", "40"}], 
        RowBox[{"-", "50"}], "1049", "1331"},
       {"2001", "236", 
        RowBox[{"-", "1240"}], 
        RowBox[{"-", "2088"}], 
        RowBox[{"-", "1836"}], "172", 
        RowBox[{"-", "1"}], "3146", "0", 
        RowBox[{"-", "556"}], "588", "1429", "1082", 
        RowBox[{"-", "147"}], "756", "192", "0", 
        RowBox[{"-", "108"}], 
        RowBox[{"-", "438"}], "1777", 
        RowBox[{"-", "676"}], 
        RowBox[{"-", "750"}], 
        RowBox[{"-", "2002"}], "1196", 
        RowBox[{"-", "1125"}], "161", 
        RowBox[{"-", "953"}], 
        RowBox[{"-", "1487"}], 
        RowBox[{"-", "922"}], "953", "0", "0", "0", "0", "0", 
        RowBox[{"-", "598"}], "0", "0", "0", "0", 
        RowBox[{"-", "57"}], "19", 
        RowBox[{"-", "125"}], 
        RowBox[{"-", "35"}], "164", "235"},
       {"2448", 
        RowBox[{"-", "2001"}], 
        RowBox[{"-", "731"}], 
        RowBox[{"-", "2170"}], 
        RowBox[{"-", "666"}], "33", 
        RowBox[{"-", "1780"}], "2753", "0", "1386", 
        RowBox[{"-", "10"}], "860", "1339", 
        RowBox[{"-", "1238"}], 
        RowBox[{"-", "879"}], 
        RowBox[{"-", "1201"}], "0", 
        RowBox[{"-", "825"}], 
        RowBox[{"-", "775"}], "667", "149", 
        RowBox[{"-", "2559"}], 
        RowBox[{"-", "4228"}], 
        RowBox[{"-", "360"}], 
        RowBox[{"-", "1592"}], 
        RowBox[{"-", "1484"}], 
        RowBox[{"-", "1011"}], 
        RowBox[{"-", "1360"}], "1128", "1006", "0", "0", "0", "0", "0", 
        "1324", "0", "0", "0", 
        RowBox[{"-", "24"}], "23", 
        RowBox[{"-", "28"}], 
        RowBox[{"-", "179"}], 
        RowBox[{"-", "132"}], 
        RowBox[{"-", "698"}], 
        RowBox[{"-", "267"}]},
       {
        RowBox[{"-", "1218"}], 
        RowBox[{"-", "6083"}], "7099", "2919", "4199", "7227", 
        RowBox[{"-", "928"}], 
        RowBox[{"-", "1929"}], "3", 
        RowBox[{"-", "2138"}], "5304", 
        RowBox[{"-", "769"}], 
        RowBox[{"-", "3911"}], "4489", 
        RowBox[{"-", "777"}], 
        RowBox[{"-", "557"}], "0", 
        RowBox[{"-", "1819"}], "837", 
        RowBox[{"-", "7291"}], 
        RowBox[{"-", "1617"}], 
        RowBox[{"-", "6669"}], "290", 
        RowBox[{"-", "1031"}], 
        RowBox[{"-", "1555"}], "700", 
        RowBox[{"-", "2585"}], "4578", "2028", "508", "0", "0", "0", "0", "0",
         "5008", "0", "0", "6", 
        RowBox[{"-", "2"}], "61", "74", 
        RowBox[{"-", "593"}], "61", 
        RowBox[{"-", "1905"}], "344"},
       {"7504", 
        RowBox[{"-", "1792"}], 
        RowBox[{"-", "7016"}], "422", 
        RowBox[{"-", "3522"}], 
        RowBox[{"-", "10428"}], 
        RowBox[{"-", "1387"}], "4800", "0", "3838", 
        RowBox[{"-", "4687"}], "1782", "2996", 
        RowBox[{"-", "7878"}], 
        RowBox[{"-", "6474"}], "209", "0", 
        RowBox[{"-", "216"}], "1918", "4907", "4008", "1425", 
        RowBox[{"-", "8891"}], 
        RowBox[{"-", "158"}], "2079", 
        RowBox[{"-", "3668"}], "1108", 
        RowBox[{"-", "7614"}], 
        RowBox[{"-", "126"}], "47", "0", "0", "0", "0", "0", "3281", "0", 
        RowBox[{"-", "22"}], "13", 
        RowBox[{"-", "45"}], 
        RowBox[{"-", "22"}], "44", "109", 
        RowBox[{"-", "564"}], 
        RowBox[{"-", "2342"}], 
        RowBox[{"-", "1241"}]},
       {"8128", "18775", 
        RowBox[{"-", "34745"}], 
        RowBox[{"-", "2799"}], 
        RowBox[{"-", "13720"}], 
        RowBox[{"-", "43463"}], "1919", "4519", "0", "14712", 
        RowBox[{"-", "27829"}], "2515", "12884", 
        RowBox[{"-", "25619"}], 
        RowBox[{"-", "9274"}], "2298", "0", "7081", "2080", "28688", "13584", 
        "30805", 
        RowBox[{"-", "6209"}], 
        RowBox[{"-", "496"}], "12639", 
        RowBox[{"-", "5772"}], "15113", 
        RowBox[{"-", "23991"}], 
        RowBox[{"-", "7812"}], 
        RowBox[{"-", "5946"}], "0", "0", "0", "0", "0", 
        RowBox[{"-", "11637"}], 
        RowBox[{"-", "9"}], "4", 
        RowBox[{"-", "11"}], "67", 
        RowBox[{"-", "180"}], "50", "2943", 
        RowBox[{"-", "1448"}], "3270", 
        RowBox[{"-", "2041"}]},
       {"2344", "5499", 
        RowBox[{"-", "10453"}], 
        RowBox[{"-", "1746"}], 
        RowBox[{"-", "3908"}], 
        RowBox[{"-", "12917"}], 
        RowBox[{"-", "213"}], "1387", "0", "5494", 
        RowBox[{"-", "8934"}], "489", "4546", 
        RowBox[{"-", "8191"}], 
        RowBox[{"-", "2809"}], 
        RowBox[{"-", "47"}], "0", "1915", 
        RowBox[{"-", "113"}], "8745", "4310", "8836", 
        RowBox[{"-", "2557"}], 
        RowBox[{"-", "793"}], "3338", 
        RowBox[{"-", "2449"}], "4533", 
        RowBox[{"-", "7152"}], 
        RowBox[{"-", "1398"}], 
        RowBox[{"-", "1638"}], "0", "0", "0", "0", "2", 
        RowBox[{"-", "3603"}], 
        RowBox[{"-", "1"}], "7", 
        RowBox[{"-", "7"}], "11", 
        RowBox[{"-", "23"}], "9", "870", 
        RowBox[{"-", "487"}], "1074", 
        RowBox[{"-", "877"}]},
       {
        RowBox[{"-", "5648"}], 
        RowBox[{"-", "12720"}], "22986", 
        RowBox[{"-", "1676"}], "8951", "31534", 
        RowBox[{"-", "2591"}], 
        RowBox[{"-", "1324"}], "0", 
        RowBox[{"-", "9401"}], "19351", 
        RowBox[{"-", "962"}], 
        RowBox[{"-", "7727"}], "18261", "8234", 
        RowBox[{"-", "3044"}], "0", 
        RowBox[{"-", "5002"}], 
        RowBox[{"-", "3165"}], 
        RowBox[{"-", "18558"}], 
        RowBox[{"-", "10355"}], 
        RowBox[{"-", "22296"}], "3057", "225", 
        RowBox[{"-", "10924"}], "3905", 
        RowBox[{"-", "10831"}], "16429", "5540", "4770", "0", "0", "0", 
        RowBox[{"-", "2"}], "0", "6680", "7", "1", "5", 
        RowBox[{"-", "38"}], "133", 
        RowBox[{"-", "152"}], 
        RowBox[{"-", "1996"}], "1068", 
        RowBox[{"-", "1484"}], "1848"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6061663200192747`*^9, 3.6061663249245696`*^9}, {
  3.606166361385766*^9, 3.606166362653613*^9}}],

Cell[TextData[{
 "Verification of the transformation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "a"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " between the fermion and asymmetric Leech liquid bases."
}], "Text",
 CellChangeTimes->{{3.606239942820506*^9, 3.6062399653254037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"Transpose", "[", "Wa", "]"}], ".", 
   RowBox[{"Inverse", "[", "Kferm", "]"}], ".", "Wa"}], "]"}]], "Input",
 CellChangeTimes->{{3.6061663696513133`*^9, 3.606166378894519*^9}, {
  3.6062388124468184`*^9, 3.60623881665325*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"3", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "3", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "3", "1", "0", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
      "0", "0", "1", "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "3", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "3", "0", 
      RowBox[{"-", "1"}], "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
      RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
      RowBox[{"-", "1"}], "0", "1", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "3", "1", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "1", 
      RowBox[{"-", "1"}], "1", "3", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "1", "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "3", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "1", "0", "1", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "3", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", "1", "0", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "0", 
      RowBox[{"-", "1"}], "0", "1", "0", "3", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "1", "1", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.606166379875074*^9, 3.60623881834142*^9, 
  3.606239788985592*^9, 3.606486791265478*^9}]
}, Open  ]],

Cell[TextData[{
 "8. Matrices, M and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["O", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "(\[Lambda]), used to deform away from the Decoupled Surface of the \
symmetric Leech liquid."
}], "Text",
 CellChangeTimes->{{3.606238829248843*^9, 3.606238838671082*^9}, {
  3.6062388687429485`*^9, 3.6062388706465344`*^9}, {3.6062396078253765`*^9, 
  3.60623966092041*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"CholeskyDecomposition", "[", "KsL", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6062388971757336`*^9, 3.606238900122732*^9}, {
  3.6062389885186443`*^9, 3.6062389912540636`*^9}, {3.606239067806353*^9, 
  3.6062390771828575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ms", " ", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "P"}], "}"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6062389481375637`*^9, 3.60623904974046*^9}, 
   3.6063293012579117`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Os", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"\[Lambda]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6062391403987894`*^9, 3.6062391729068794`*^9}, {
   3.6062392095757446`*^9, 3.606239277183262*^9}, 3.6062393141103053`*^9, 
   3.6062394075421543`*^9}],

Cell[TextData[{
 "Deformation of the Interaction Matrix ",
 Cell[BoxData[
  OverscriptBox["V", "~"]],
  CellChangeTimes->{3.6062398300972433`*^9}],
 ":"
}], "Text",
 CellChangeTimes->{{3.606239816975111*^9, 3.6062398635889673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["V", "~"], "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "M", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Os", "[", "\[Lambda]", "]"}], "]"}], ".", 
     RowBox[{"Os", "[", "\[Lambda]", "]"}], ".", "M"}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.606239456798912*^9, 3.606239487999297*^9}, {
  3.6062398469096565`*^9, 3.6062398534220705`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   OverscriptBox["V", "~"], "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.60623989112231*^9, 3.6062399184498463`*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"3", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
       RowBox[{"-", "1"}], "1", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "3", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
       RowBox[{"-", "1"}], "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "1", "3", "1", "0", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "1", "0", "0", "3", "0", "1", "0", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "1", "0", "0", "3", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
       "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
       "0", "0", "1", "1", "0", "1", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "3", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "1", "0", "0", "1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "3", "0", 
       RowBox[{"-", "1"}], "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
       RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "1", "1", "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "3", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"1", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "3", "1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "1", 
       RowBox[{"-", "1"}], "1", "3", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", 
       RowBox[{"-", "1"}], "3", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "3", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
       RowBox[{"-", "1"}], "0", "1", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "1", "0", "1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "3", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "1", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "3", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "0", "1", "1", 
       RowBox[{"-", "1"}], "1", "0", "0", 
       RowBox[{"-", "1"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "3", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "0", "1", "0", "1", 
       RowBox[{"-", "1"}], "1", "1", "1", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "3", "1", "1", "1", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "3", "1", 
       "0", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "1", "3", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       "3", "0", "1", "0", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", 
       "0", "3", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "1", "0", "1", "0", 
       RowBox[{"-", "1"}], "1", "0", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "3", "0", "1", "0", "1", "0", "0", "0", 
       "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0", "1", "1", "0", "1", 
       "0", "0", "1", "1", "0", "1", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "3", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "0", "0", "1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "1", "1", "0", "0", "3", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "3", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
       RowBox[{"-", "1"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "1", "1", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "3", "0", 
       RowBox[{"-", "1"}], "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", "1", 
       RowBox[{"-", "1"}], "1", "1", "0", "0", "3", 
       RowBox[{"-", "1"}], "0", "1", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", 
       "0", "1", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "3", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "1", "1", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "3", "1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "1", "1", 
       RowBox[{"-", "1"}], "1", "3", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", 
       RowBox[{"-", "1"}], "3", 
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "1", "0", "1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "3", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "1", "1", "1", "1", 
       RowBox[{"-", "1"}], "0", "1", "0", 
       RowBox[{"-", "1"}], "1", 
       RowBox[{"-", "1"}], "0", "0", "0", "3", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "1", "0", 
       RowBox[{"-", "1"}], "0", "1", "0", "3", "1"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "1", "1", "1", "1", "1", "1", 
       RowBox[{"-", "1"}], "0", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], "0", "1", "1", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "1", "3"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.606239919278408*^9, 3.6063293251668043`*^9, 
  3.6064868099239397`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 586},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 364, 7, 296, "Title"],
Cell[946, 31, 210, 4, 30, "Text"],
Cell[1159, 37, 7023, 186, 357, "Input"],
Cell[8185, 225, 4570, 89, 372, "Input"],
Cell[12758, 316, 292, 9, 30, "Text"],
Cell[13053, 327, 41509, 1072, 702, "Input"],
Cell[54565, 1401, 13356, 211, 702, "Input"],
Cell[67924, 1614, 301, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[68250, 1626, 207, 5, 31, "Input"],
Cell[68460, 1633, 18643, 427, 772, "Output"]
}, Open  ]],
Cell[87118, 2063, 1193, 30, 34, "Text"],
Cell[CellGroupData[{
Cell[88336, 2097, 1152, 56, 702, "Input"],
Cell[89491, 2155, 1824, 87, 716, "Output"]
}, Open  ]],
Cell[91330, 2245, 375, 10, 34, "Text"],
Cell[CellGroupData[{
Cell[91730, 2259, 1121, 59, 357, "Input"],
Cell[92854, 2320, 336, 7, 46, "Output"]
}, Open  ]],
Cell[93205, 2330, 367, 10, 34, "Text"],
Cell[CellGroupData[{
Cell[93597, 2344, 2869, 140, 702, "Input"],
Cell[96469, 2486, 335, 7, 31, "Output"]
}, Open  ]],
Cell[96819, 2496, 937, 22, 50, "Text"],
Cell[97759, 2520, 1459, 75, 702, "Input"],
Cell[99221, 2597, 687, 22, 31, "Text"],
Cell[CellGroupData[{
Cell[99933, 2623, 407, 10, 31, "Input"],
Cell[100343, 2635, 1602, 79, 716, "Output"]
}, Open  ]],
Cell[101960, 2717, 473, 12, 31, "Text"],
Cell[102436, 2731, 345, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[102806, 2745, 3927, 168, 702, "Input"],
Cell[106736, 2915, 238, 5, 31, "Output"]
}, Open  ]],
Cell[106989, 2923, 1376, 39, 55, "Text"],
Cell[CellGroupData[{
Cell[108390, 2966, 1098, 55, 702, "Input"],
Cell[109491, 3023, 1798, 85, 716, "Output"]
}, Open  ]],
Cell[111304, 3111, 769, 24, 36, "Text"],
Cell[CellGroupData[{
Cell[112098, 3139, 2107, 84, 357, "Input"],
Cell[114208, 3225, 230, 5, 31, "Output"]
}, Open  ]],
Cell[114453, 3233, 251, 8, 30, "Text"],
Cell[114707, 3243, 31588, 804, 702, "Input"],
Cell[146298, 4049, 300, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[146623, 4061, 292, 6, 31, "Input"],
Cell[146918, 4069, 15830, 319, 716, "Output"]
}, Open  ]],
Cell[162763, 4391, 422, 11, 30, "Text"],
Cell[163188, 4404, 290, 6, 31, "Input"],
Cell[163481, 4412, 369, 11, 31, "Input"],
Cell[163853, 4425, 13533, 207, 702, "Input"],
Cell[177389, 4634, 232, 7, 31, "Text"],
Cell[177624, 4643, 511, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[178160, 4660, 182, 4, 33, "Input"],
Cell[178345, 4666, 18729, 416, 772, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Vtilde.txt <==
3*Cosh[2*λ],Cosh[2*λ],-Cosh[2*λ],0,-Cosh[2*λ],0,0,Cosh[2*λ],0,0,0,-Cosh[2*λ],Cosh[2*λ],0,0,0,Cosh[2*λ],Cosh[2*λ],-Cosh[2*λ],Cosh[2*λ],0,0,-Cosh[2*λ],3*Sinh[2*λ],Sinh[2*λ],-Sinh[2*λ],0,-Sinh[2*λ],0,0,Sinh[2*λ],0,0,0,-Sinh[2*λ],Sinh[2*λ],0,0,0,Sinh[2*λ],Sinh[2*λ],-Sinh[2*λ],Sinh[2*λ],0,0,-Sinh[2*λ]
Cosh[2*λ],(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,(-2 - Cosh[2*λ])/3,0,1,(2*Sinh[λ]^2)/3,0,0,-1,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,0,0,1,(2*Sinh[λ]^2)/3,(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,1,(4 - Cosh[2*λ])/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,1,(2 + Cosh[2*λ])/3,1,0,(-2 - Cosh[2*λ])/3,0,-1,1,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,0,1,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,0,(2 + Cosh[2*λ])/3,-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3
0,0,1,3,1,0,1,-1,-1,-1,0,-1,-1,0,-1,1,0,0,0,-1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,(8 + Cosh[2*λ])/3,0,0,(-2 - Cosh[2*λ])/3,-1,-1,0,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,0,0,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,-1,1,(2 + Cosh[2*λ])/3,-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3
0,0,1,0,0,3,0,1,0,0,1,0,-1,1,1,0,-1,0,-1,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,1,0,0,3,0,0,-1,-1,0,0,1,0,1,0,1,0,-1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Cosh[2*λ],(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,1,0,(8 + Cosh[2*λ])/3,0,1,0,(4 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,0,0,0,(-4 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,-1,(-2 - Cosh[2*λ])/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
0,0,0,-1,-1,0,0,0,3,0,0,1,1,0,1,0,0,1,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,-1,-1,0,-1,1,0,3,-1,0,0,0,-1,-1,0,0,-1,1,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,1,0,0,1,-1,0,0,-1,3,0,0,0,1,0,0,-1,1,-1,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,-1,(2*Sinh[λ]^2)/3,0,0,(4 - Cosh[2*λ])/3,1,0,0,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,1,0,(-2 - Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,0,-1,(2*Sinh[λ]^2)/3,-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3
Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,-1,0,(2*Sinh[λ]^2)/3,1,0,0,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,0,0,0,(2 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,1,0,(-2 - Cosh[2*λ])/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
0,0,0,0,0,1,1,0,0,0,0,-1,0,3,0,-1,1,1,-1,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,1,0,0,1,-1,1,1,0,0,3,-1,0,1,0,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,1,0,0,1,0,0,-1,0,0,0,-1,-1,3,-1,-1,1,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
Cosh[2*λ],(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,0,(-2*Sinh[λ]^2)/3,-1,0,(-4 + Cosh[2*λ])/3,0,0,0,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,0,-1,(8 + Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(-4 + Cosh[2*λ])/3,-1,0,(-2 - Cosh[2*λ])/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,(-2 - Cosh[2*λ])/3,0,1,(2*Sinh[λ]^2)/3,1,0,-1,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,1,1,-1,(2 + Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,0,-1,(-2*Sinh[λ]^2)/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,0,(2*Sinh[λ]^2)/3,-1,0,(-2 - Cosh[2*λ])/3,1,-1,1,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,-1,0,1,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,0,(2*Sinh[λ]^2)/3,-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3
Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,0,-1,(2 + Cosh[2*λ])/3,0,1,-1,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,-1,0,0,(-4 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,0,1,(-2*Sinh[λ]^2)/3,Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3
0,1,-1,0,-1,0,1,1,1,1,-1,0,1,0,-1,1,-1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,1,1,-1,0,-1,-1,0,-1,-1,0,-1,-1,1,0,-1,0,1,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-Cosh[2*λ],(4 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,(2 + Cosh[2*λ])/3,1,1,(-2 - Cosh[2*λ])/3,0,-1,0,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,1,1,(-2 - Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,0,1,(8 + Cosh[2*λ])/3,-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3
3*Sinh[2*λ],Sinh[2*λ],-Sinh[2*λ],0,-Sinh[2*λ],0,0,Sinh[2*λ],0,0,0,-Sinh[2*λ],Sinh[2*λ],0,0,0,Sinh[2*λ],Sinh[2*λ],-Sinh[2*λ],Sinh[2*λ],0,0,-Sinh[2*λ],3*Cosh[2*λ],Cosh[2*λ],-Cosh[2*λ],0,-Cosh[2*λ],0,0,Cosh[2*λ],0,0,0,-Cosh[2*λ],Cosh[2*λ],0,0,0,Cosh[2*λ],Cosh[2*λ],-Cosh[2*λ],Cosh[2*λ],0,0,-Cosh[2*λ]
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,(-2 - Cosh[2*λ])/3,0,1,(2*Sinh[λ]^2)/3,0,0,-1,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,0,0,1,(2*Sinh[λ]^2)/3,(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,1,(4 - Cosh[2*λ])/3
-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,1,(2 + Cosh[2*λ])/3,1,0,(-2 - Cosh[2*λ])/3,0,-1,1,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,0,1,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,0,(2 + Cosh[2*λ])/3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,1,0,1,-1,-1,-1,0,-1,-1,0,-1,1,0,0,0,-1,0,1,1
-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,(8 + Cosh[2*λ])/3,0,0,(-2 - Cosh[2*λ])/3,-1,-1,0,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,0,0,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,-1,1,(2 + Cosh[2*λ])/3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,1,0,0,1,0,-1,1,1,0,-1,0,-1,0,0,-1,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,3,0,0,-1,-1,0,0,1,0,1,0,1,0,-1,1,0,1
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,1,0,(8 + Cosh[2*λ])/3,0,1,0,(4 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,0,0,0,(-4 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,-1,(-2 - Cosh[2*λ])/3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,3,0,0,1,1,0,1,0,0,1,1,0,1,-1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-1,0,-1,1,0,3,-1,0,0,0,-1,-1,0,0,-1,1,1,0,-1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,-1,3,0,0,0,1,0,0,-1,1,-1,-1,-1,0
-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,-1,(2*Sinh[λ]^2)/3,0,0,(4 - Cosh[2*λ])/3,1,0,0,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,1,0,(-2 - Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,0,-1,(2*Sinh[λ]^2)/3
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,-1,0,(2*Sinh[λ]^2)/3,1,0,0,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,0,0,0,(2 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,1,0,(-2 - Cosh[2*λ])/3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-1,0,3,0,-1,1,1,-1,-1,0,-1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,1,-1,1,1,0,0,3,-1,0,1,0,0,-1,-1,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,0,-1,0,0,0,-1,-1,3,-1,-1,1,0,1,1,1
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,0,(-2*Sinh[λ]^2)/3,-1,0,(-4 + Cosh[2*λ])/3,0,0,0,(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,0,-1,(8 + Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(-4 + Cosh[2*λ])/3,-1,0,(-2 - Cosh[2*λ])/3
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,(-2 - Cosh[2*λ])/3,0,1,(2*Sinh[λ]^2)/3,1,0,-1,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,1,1,-1,(2 + Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,0,-1,(-2*Sinh[λ]^2)/3
-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,-Cosh[2*λ],(-2 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,0,(2*Sinh[λ]^2)/3,-1,0,(-2 - Cosh[2*λ])/3,1,-1,1,(2 + Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,-1,0,1,(-2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,0,0,(2*Sinh[λ]^2)/3
Sinh[2*λ],Sinh[2*λ]/3,-Sinh[2*λ]/3,0,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,Cosh[2*λ],(2 + Cosh[2*λ])/3,(-2 - Cosh[2*λ])/3,-1,(-2 - Cosh[2*λ])/3,0,-1,(2 + Cosh[2*λ])/3,0,1,-1,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,-1,0,0,(-4 + Cosh[2*λ])/3,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,(8 + Cosh[2*λ])/3,0,1,(-2*Sinh[λ]^2)/3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,-1,0,1,1,1,1,-1,0,1,0,-1,1,-1,0,0,0,3,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,-1,0,-1,-1,0,-1,-1,0,-1,-1,1,0,-1,0,1,0,3,1
-Sinh[2*λ],-Sinh[2*λ]/3,Sinh[2*λ]/3,0,Sinh[2*λ]/3,0,0,-Sinh[2*λ]/3,0,0,0,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,0,-Sinh[2*λ]/3,-Sinh[2*λ]/3,Sinh[2*λ]/3,-Sinh[2*λ]/3,0,0,Sinh[2*λ]/3,-Cosh[2*λ],(4 - Cosh[2*λ])/3,(2 + Cosh[2*λ])/3,1,(2 + Cosh[2*λ])/3,1,1,(-2 - Cosh[2*λ])/3,0,-1,0,(2*Sinh[λ]^2)/3,(-2 - Cosh[2*λ])/3,0,1,1,(-2 - Cosh[2*λ])/3,(-2*Sinh[λ]^2)/3,(2*Sinh[λ]^2)/3,(-2*Sinh[λ]^2)/3,0,1,(8 + Cosh[2*λ])/3

==> anc/Wa.txt <==
-1925,-4109,6364,3443,3641,5924,51,-2820,2,-2382,4333,-1125,-3644,4030,-332,137,0,-1170,1038,-6320,-1329,-4460,1976,-630,-508,1026,-1772,4372,1380,70,0,0,0,0,0,3590,0,0,4,0,46,68,-428,128,-1322,248
1,-1,2,0,0,1,0,1,0,0,1,0,0,1,0,0,2,0,0,-1,-1,-1,-1,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,-1,4,2,2,3,2,-4,0,-2,1,-1,-2,3,1,0,0,0,1,-4,-1,-1,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,3,5,9,1,-1,5,-5,0,-3,-2,-3,-2,-1,-3,6,0,1,2,-2,2,5,6,1,6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2,-5,1,0,1,1,-2,3,0,1,3,0,0,1,-3,0,0,-3,1,-2,1,-3,-4,-1,-1,0,-2,-1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0
29,-6,-65,-42,-19,-49,-30,37,0,45,-34,14,29,-36,-16,-28,0,0,-14,43,16,6,-59,-13,-14,-21,14,-43,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
238,116,-364,-69,-236,-356,59,246,0,16,-126,126,118,-179,-61,55,0,55,57,301,67,181,-179,110,57,0,59,-301,-180,0,0,0,0,0,0,-59,0,0,0,0,0,0,0,0,0,0
-81,-7,28,93,71,-14,15,-110,0,11,-10,-44,-63,33,-28,0,0,10,26,-67,25,45,96,-41,51,24,41,48,0,-51,0,0,0,0,0,23,0,0,0,0,0,0,0,0,0,0
24,192,-14,216,-76,-332,97,-174,0,106,-256,-160,136,-292,-155,100,0,40,48,85,200,256,73,-15,259,-152,94,-79,110,-51,0,0,0,0,0,-51,0,0,0,0,0,0,0,0,0,-153
-362,547,-60,-657,-77,276,-99,16,-3,276,-235,-102,390,43,527,-208,0,48,-512,320,-86,201,263,-99,-228,-37,22,130,168,58,0,0,0,0,0,-676,0,0,0,0,0,0,0,0,364,-56
-2243,1815,1541,-40,463,1879,788,-1685,-3,-678,295,-907,-98,1327,1875,242,0,338,-720,-546,-625,868,3031,108,100,708,72,1782,176,-151,0,0,0,0,0,-1849,0,0,0,0,0,0,0,154,1029,-75
-45731,-57675,150752,9055,49759,201324,9990,-17380,0,-87815,132390,-5115,-60717,130479,64738,2908,0,-23282,-8205,-116410,-72797,-118311,55721,19028,-54645,45478,-66686,109352,12270,26257,0,0,0,0,0,27276,0,0,0,0,0,0,-12156,8090,-3003,16198
6017,-1948,-7429,-14726,-4588,1567,-6164,12127,0,4212,-318,5188,6146,-1560,3428,-5643,0,-1180,-5548,7315,-2379,-5789,-12181,188,-8741,-2316,-2349,-5280,246,3575,0,0,0,0,0,-2102,0,0,0,0,0,-430,-39,-49,1025,1300
1895,227,-1170,-1968,-1740,160,5,2974,0,-532,557,1351,1023,-141,714,188,0,-101,-410,1681,-639,-706,-1890,1136,-1059,153,-902,-1407,-874,902,0,0,0,0,0,-566,0,0,0,0,-54,18,-118,-33,154,221
2163,-1782,-622,-1937,-586,76,-1578,2448,0,1208,20,769,1178,-1069,-757,-1064,0,-736,-693,577,110,-2294,-3741,-311,-1431,-1304,-913,-1186,998,902,0,0,0,0,0,1171,0,0,0,-21,20,-25,-159,-116,-616,-228
-1234,4780,-2337,-52,-1799,-2967,1886,-1119,-3,-200,-2432,-478,1294,-1284,1453,1233,0,1470,-85,3034,509,4907,3120,1000,1807,556,1728,-924,-1472,-721,0,0,0,0,0,-3763,0,0,-4,2,-38,-40,379,150,1572,-191
6796,-1584,-6400,523,-3191,-9610,-1203,4262,0,3481,-4321,1583,2688,-7213,-5952,246,0,-168,1814,4457,3699,1416,-7999,-145,2002,-3329,1069,-6936,-140,-7,0,0,0,0,0,2993,0,-20,12,-41,-20,42,109,-514,-2142,-1141
6563,15708,-28810,-2343,-11331,-36016,1613,3610,0,12229,-23136,2024,10684,-21196,-7590,1885,0,5912,1670,23799,11259,25675,-4950,-449,10502,-4748,12600,-19813,-6476,-4979,0,0,0,0,0,-9790,-7,3,-9,57,-149,38,2453,-1195,2792,-1687
-1619,2338,-1674,1328,168,-3074,802,-2336,0,886,-2402,-878,9,-1203,-377,450,0,934,424,1108,1162,3758,2421,-527,1959,140,2005,-369,-538,-1277,0,0,0,0,0,-1456,-1,5,-2,17,7,11,368,-42,632,-121
-2625,-10604,16196,-354,6504,21120,-2475,-602,0,-5810,13307,-742,-5375,11631,3943,-2341,0,-3980,-1710,-13551,-6450,-16697,150,-347,-7382,1704,-7797,10861,4736,3422,0,0,0,-1,0,6543,6,-5,8,-46,117,-91,-1501,636,-2006,868
-2725,-1564,5656,1816,2662,5864,431,-2762,0,-2104,3335,-1358,-2261,3725,1353,137,0,-676,-90,-4649,-1524,-2891,3156,-279,-644,1048,-1447,4313,1308,214,0,0,0,0,1,1043,2,5,-2,-6,37,47,-335,206,-134,56
-8042,-13699,28169,1155,10938,36823,-925,-3791,0,-13042,23299,-1759,-10716,22499,9748,-1758,0,-5265,-2242,-22852,-12202,-24229,7117,1052,-10893,6026,-12189,20307,5224,4804,0,0,0,-1,-1,7533,6,-1,7,-29,116,-92,-2283,1340,-1622,2319
-629,-1137,1607,-4153,460,5125,-1782,1745,0,50,2096,577,637,2392,2777,-1989,0,-759,-2378,-713,-2058,-3666,-1153,-255,-3573,80,-1676,1690,1120,1314,0,0,0,-1,1,-716,2,8,-5,-1,33,-121,-208,160,660,509
-964,-2056,3182,1721,1823,2962,24,-1410,1,-1188,2165,-562,-1823,2015,-167,67,0,-586,518,-3160,-664,-2229,988,-318,-254,513,-886,2186,690,35,0,0,0,0,0,1795,0,0,2,0,23,34,-214,64,-661,124
1,-2,4,0,0,3,0,3,0,0,2,1,-1,1,0,1,1,-1,0,-1,-1,-2,-1,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,-1,6,3,3,5,2,-6,0,-3,2,-2,-3,4,2,0,0,0,1,-5,-2,-1,5,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,4,8,13,1,-2,7,-8,0,-5,-2,-4,-3,-2,-4,9,0,1,4,-3,2,7,9,2,9,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
3,-7,2,1,1,2,-2,4,0,1,4,0,-1,2,-4,0,0,-3,1,-3,1,-5,-5,-1,-1,0,-3,-1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0
33,-7,-74,-48,-21,-56,-34,42,0,51,-39,16,33,-41,-18,-32,0,0,-16,49,18,7,-67,-15,-16,-24,16,-49,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
242,118,-370,-70,-240,-362,60,250,0,16,-128,128,120,-182,-62,56,0,56,58,306,68,184,-182,112,58,0,60,-306,-183,0,0,0,0,0,0,-60,0,0,0,0,0,0,0,0,0,0
-97,-8,33,111,85,-17,18,-131,0,13,-12,-52,-75,39,-33,0,0,12,31,-80,30,54,115,-49,61,29,49,57,0,-61,0,0,0,0,0,27,0,0,0,0,0,0,0,0,0,0
25,196,-15,220,-78,-339,99,-177,0,108,-261,-163,139,-298,-158,102,0,41,49,87,204,261,74,-15,264,-155,96,-81,112,-52,0,0,0,0,0,-52,0,0,0,0,0,0,0,0,0,-156
711,-1074,118,1292,152,-542,195,-32,3,-543,462,199,-767,-84,-1036,409,0,-95,1005,-629,168,-394,-516,195,448,73,-43,-255,-330,-114,0,0,0,0,0,1328,0,0,0,0,0,0,0,0,-715,110
3384,-2039,-3179,-1740,-1118,-2911,-1816,3339,3,2091,-1227,1494,1270,-2476,-2208,-1050,0,-527,-6,1952,986,-1143,-5200,-487,-826,-1487,-80,-3125,120,455,0,0,0,0,0,1747,0,0,0,0,0,0,0,-301,-1006,-8
-45776,-57732,150901,9064,49808,201523,10000,-17397,0,-87902,132521,-5120,-60777,130608,64802,2911,0,-23305,-8213,-116525,-72869,-118428,55776,19047,-54699,45523,-66752,109460,12282,26283,0,0,0,0,0,27303,0,0,0,0,0,0,-12168,8098,-3006,16214
6154,-1995,-7597,-15067,-4692,1609,-6307,12407,0,4308,-322,5308,6286,-1592,3509,-5774,0,-1208,-5677,7481,-2436,-5926,-12461,192,-8945,-2368,-2405,-5399,252,3658,0,0,0,0,0,-2150,0,0,0,0,0,-440,-40,-50,1049,1331
2001,236,-1240,-2088,-1836,172,-1,3146,0,-556,588,1429,1082,-147,756,192,0,-108,-438,1777,-676,-750,-2002,1196,-1125,161,-953,-1487,-922,953,0,0,0,0,0,-598,0,0,0,0,-57,19,-125,-35,164,235
2448,-2001,-731,-2170,-666,33,-1780,2753,0,1386,-10,860,1339,-1238,-879,-1201,0,-825,-775,667,149,-2559,-4228,-360,-1592,-1484,-1011,-1360,1128,1006,0,0,0,0,0,1324,0,0,0,-24,23,-28,-179,-132,-698,-267
-1218,-6083,7099,2919,4199,7227,-928,-1929,3,-2138,5304,-769,-3911,4489,-777,-557,0,-1819,837,-7291,-1617,-6669,290,-1031,-1555,700,-2585,4578,2028,508,0,0,0,0,0,5008,0,0,6,-2,61,74,-593,61,-1905,344
7504,-1792,-7016,422,-3522,-10428,-1387,4800,0,3838,-4687,1782,2996,-7878,-6474,209,0,-216,1918,4907,4008,1425,-8891,-158,2079,-3668,1108,-7614,-126,47,0,0,0,0,0,3281,0,-22,13,-45,-22,44,109,-564,-2342,-1241
8128,18775,-34745,-2799,-13720,-43463,1919,4519,0,14712,-27829,2515,12884,-25619,-9274,2298,0,7081,2080,28688,13584,30805,-6209,-496,12639,-5772,15113,-23991,-7812,-5946,0,0,0,0,0,-11637,-9,4,-11,67,-180,50,2943,-1448,3270,-2041
2344,5499,-10453,-1746,-3908,-12917,-213,1387,0,5494,-8934,489,4546,-8191,-2809,-47,0,1915,-113,8745,4310,8836,-2557,-793,3338,-2449,4533,-7152,-1398,-1638,0,0,0,0,2,-3603,-1,7,-7,11,-23,9,870,-487,1074,-877
-5648,-12720,22986,-1676,8951,31534,-2591,-1324,0,-9401,19351,-962,-7727,18261,8234,-3044,0,-5002,-3165,-18558,-10355,-22296,3057,225,-10924,3905,-10831,16429,5540,4770,0,0,0,-2,0,6680,7,1,5,-38,133,-152,-1996,1068,-1484,1848
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

==> anc/Ws.txt <==
-55558,322514,132472,159992,-67024,203364,242452,-214638,158548,-303404,125336,8482,-71064,66834,263140,206960,-56648,230768,78498,-125996,4674,-30996,417376,-68553,55559,-1,358665,68549,52193,127440,-115793,-190682,87573,-26201,-370324,16439,173346,-365650,95607,-44888,-136643,-49449,-209639,298349,132470,69325
-8,-2,0,-1,2,-1,0,-2,0,1,-1,3,-2,0,0,-1,-3,-2,2,-2,1,0,2,4,7,0,1,-1,2,3,0,0,-2,-1,-3,2,1,1,3,1,3,-3,1,1,1,3
-1,1,7,2,1,8,1,0,0,-2,3,-1,-3,2,2,3,-2,-1,-1,-1,-1,-1,5,-3,1,0,4,3,-3,-1,-6,-3,2,-3,-4,-1,-1,-4,0,1,-2,0,0,0,7,2
-1,-2,0,-2,0,0,-3,1,1,1,1,3,-1,-2,1,-1,-1,-1,1,1,-1,-1,-1,0,1,0,-1,0,-1,2,0,0,0,-2,0,1,1,0,0,1,1,-1,0,0,0,0
-5,-4,-11,-7,-1,-2,-4,6,0,8,-4,6,-1,0,0,-8,-5,0,-3,3,4,-3,-5,6,4,0,-5,0,4,2,2,3,-3,0,0,3,5,8,-4,5,9,-7,-1,-4,-8,0
18,29,-71,-44,-43,-31,3,19,14,15,-9,9,41,-4,25,-29,5,26,-7,23,18,-10,-21,25,-19,0,-15,-19,25,0,35,4,1,28,3,16,31,3,-14,20,14,-16,-33,1,-68,-45
-3319,4988,8927,6047,1964,4718,2812,-7169,1442,-5699,3353,-2155,-2451,-1109,1224,8302,-1991,-1299,3593,-3146,-264,3228,10037,-2192,3318,0,9363,2198,-1836,3534,-3782,-4285,933,-4223,-6168,-2423,-168,-9512,6019,-2880,-3200,974,-456,5832,8930,3798
-1058,1572,2835,1909,625,1483,870,-2271,442,-1784,1060,-693,-770,-370,363,2638,-637,-448,1144,-982,-80,1044,3170,-686,1057,0,2963,692,-592,1122,-1193,-1356,287,-1348,-1936,-780,-64,-3013,1920,-908,-1003,314,-129,1831,2838,1198
-631,-368,1539,739,769,978,-16,-637,157,-868,699,131,-818,-25,263,726,-414,-402,480,-604,-453,-49,987,-463,631,0,725,463,-717,336,-892,-364,86,-804,-748,112,-360,-794,542,-175,-436,181,207,516,1539,753
-67,-3702,83,-1128,1500,-1447,-2767,1568,-1330,2239,-442,-43,617,-1186,-2308,-1388,142,-3245,-173,801,-344,515,-3424,364,67,0,-3034,-364,-1451,-898,628,1847,-819,-716,3507,135,-2593,2809,33,303,962,863,2294,-2297,83,-328
-4729,4340,12155,7759,3563,6554,2851,-8663,1611,-7192,4447,-2006,-4286,-1159,1312,9928,-2779,-2198,4608,-4353,-1053,3432,12099,-3082,4728,0,10892,3088,-3017,4315,-5521,-5015,1030,-5878,-7655,-2539,-758,-11022,7204,-3455,-3961,1297,222,6817,12158,5587
1664,-2757,-4322,-2857,-829,-3411,-2009,3678,-2042,4602,-2703,95,1346,94,-2990,-3774,1263,-809,-2066,2199,552,-284,-6011,1432,-1664,0,-5078,-1432,1111,-2044,2398,2395,-1013,2159,4542,-237,-500,5689,-2748,1018,2262,-181,1618,-4309,-4322,-1629
-12001,-1104,30133,17767,13461,21873,5667,-13099,6691,-22012,14328,3252,-14288,571,11366,16623,-8707,-3114,8929,-13405,-6378,-1123,26137,-10705,12001,0,18726,10705,-10740,8033,-17484,-7728,4389,-15568,-17793,3438,-5033,-18600,11395,-3213,-10355,2462,-1499,16636,30133,15406
-51,340,65,180,-114,160,288,-226,28,-137,-55,-14,-265,203,42,164,2,343,4,-103,-10,-33,331,-37,51,0,311,37,197,94,-134,-242,26,96,-427,-133,344,-221,-53,-104,-68,-112,-95,110,65,179
15031,-51142,-36266,-32855,3867,-39445,-38148,42875,-27985,56759,-26919,-345,14560,-6885,-44303,-42621,12872,-30172,-19134,25052,1395,1321,-77838,14539,-15031,0,-66432,-14539,-1551,-25076,24410,33416,-15035,13518,64467,-2497,-22662,69604,-24956,10256,26224,5104,31918,-55662,-36266,-16345
-65492,126388,163296,127437,20293,143899,105666,-148450,66003,-171051,82298,-2693,-94125,29314,99595,148752,-44228,70153,65952,-90632,-23316,2272,244954,-57896,65492,0,208526,57896,-13440,78043,-106937,-111647,36962,-62321,-208595,-11849,59705,-210156,78631,-46430,-83523,-8684,-60140,151765,163296,89632
6720,25862,-17035,-1623,-17136,2852,19297,102,11130,-11857,726,3339,6887,8027,22278,-861,1016,27205,-4372,-772,6037,-8323,14040,1015,-6720,0,11823,-1015,14363,2395,3936,-6973,6788,12330,-16218,5562,18369,-10483,-6128,4040,-3554,-7833,-22766,14095,-17035,-7479
12490,-62342,-30655,-33313,10743,-42644,-47003,45123,-31960,62237,-26630,-1718,16504,-13001,-52077,-42810,11773,-44340,-17510,26596,851,5969,-84601,14828,-12491,0,-72465,-14822,-7805,-26094,25435,38681,-17212,7832,75352,-3287,-33261,75014,-20530,10225,28504,8891,40068,-60241,-30652,-15544
89810,-290459,-220245,-198474,17338,-236610,-222307,253746,-150600,322688,-148127,-506,111770,-53650,-238012,-249034,71821,-180813,-107692,149238,16861,10537,-449159,87904,-89811,0,-384948,-87898,-10628,-142406,154889,202040,-81724,75629,385039,-2119,-140882,396733,-133001,66440,151487,31369,170613,-306544,-220242,-111297
11332,-42126,-27052,-25674,4726,-29586,-30454,35285,-19729,41575,-18308,1251,14067,-7196,-30446,-33632,8746,-25562,-14432,18913,1304,207,-59975,10372,-11332,0,-52527,-10372,-3414,-19412,19125,28095,-10461,8407,52280,1535,-21288,54271,-17857,9717,19632,4824,23077,-40561,-27052,-13726
97066,-275513,-238482,-204126,4399,-235993,-209325,261591,-139688,312688,-145628,5605,123894,-49286,-214499,-255589,72042,-161072,-113302,149856,22394,441,-443359,88862,-97067,0,-382265,-88856,-1162,-142683,160928,202022,-75068,85696,379226,9253,-131718,394382,-139187,74329,149310,25814,149372,-294841,-238479,-121708
-62822,-139167,161785,49959,120493,18522,-101654,-46631,-67978,45844,6523,-29577,-87645,-38979,-144464,48916,-14352,-162208,45470,-17867,-49193,61673,-32558,-21834,62822,0,-23291,21834,-95076,2820,-59463,11170,-40941,-96282,48885,-56496,-98415,18281,55405,-47303,4942,49110,150111,-68161,161785,83575
272721,470984,-697423,-242185,-472120,-126170,352962,257000,220898,-92221,-74102,120713,352844,157690,500854,-262806,77260,609094,-218299,106791,195036,-250192,9621,105183,-272722,0,-12020,-105177,382464,-53702,265676,4374,139503,409253,-101512,216721,364849,47060,-273035,204975,22639,-191897,-544768,176095,-697420,-345226
-27779,161257,66236,79996,-33512,101682,121226,-107319,79274,-151702,62668,4241,-35532,33417,131570,103480,-28324,115384,39249,-62998,2337,-15498,208688,-34276,27780,-2,179332,34274,26096,63720,-57896,-95341,43787,-13101,-185162,8220,86673,-182825,47803,-22444,-68321,-24725,-104819,149175,66235,34662
6,0,6,3,0,3,0,0,0,-3,3,-3,0,0,0,3,3,0,0,0,-3,0,0,-6,-5,0,0,1,-4,-3,-2,-1,3,-1,2,-2,-3,-3,-1,-2,-5,4,1,0,4,-1
-1,-1,4,1,1,4,0,0,0,-1,2,0,-2,1,1,1,-1,-1,0,-1,-1,-1,2,-1,1,0,1,1,-2,-1,-3,-1,2,-2,-2,0,-1,-2,0,1,-1,0,1,0,4,1
-2,-4,2,1,2,2,-2,1,0,1,0,3,-4,-1,0,-1,-2,-1,0,0,-1,-1,0,-1,2,0,-1,1,-1,2,-2,2,0,-3,0,1,1,2,-1,1,2,-1,1,0,2,3
5,4,11,9,3,1,5,-7,-1,-8,2,-7,0,1,-2,8,6,1,2,-4,-4,4,5,-6,-4,0,5,0,-3,-2,-2,-2,2,1,1,-4,-6,-6,4,-7,-9,8,2,4,8,2
-32,-46,108,65,65,50,-7,-28,-21,-21,16,-11,-64,5,-37,44,-12,-43,12,-35,-26,14,33,-36,33,0,24,30,-39,2,-55,-7,-2,-46,-8,-23,-45,-6,22,-27,-18,21,50,-2,105,69
3294,-5222,-8851,-6048,-1852,-4736,-2949,7255,-1563,5836,-3391,2147,2374,1091,-1405,-8356,1987,1123,-3623,3173,221,-3205,-10202,2184,-3293,0,-9514,-2190,1757,-3596,3751,4362,-982,4177,6326,2387,43,9697,-6058,2894,3260,-935,625,-6008,-8854,-3737
2186,-3134,-5879,-3949,-1344,-3069,-1756,4641,-872,3643,-2171,1418,1639,744,-693,-5403,1307,960,-2336,2035,193,-2133,-6470,1433,-2185,0,-6040,-1439,1247,-2279,2486,2760,-580,2790,3940,1609,181,6121,-3921,1873,2055,-660,202,-3712,-5882,-2512
-677,-396,1652,793,826,1049,-18,-683,168,-931,750,140,-877,-27,281,779,-444,-433,515,-648,-486,-52,1058,-497,677,0,777,497,-770,360,-957,-390,92,-863,-801,120,-388,-851,582,-188,-468,195,223,553,1652,808
-74,-3914,95,-1187,1589,-1523,-2922,1655,-1406,2362,-465,-44,645,-1251,-2438,-1464,148,-3429,-182,843,-366,543,-3613,382,74,0,-3203,-382,-1535,-948,658,1950,-865,-759,3701,143,-2740,2967,35,320,1015,912,2425,-2426,95,-341
6084,-3302,-15292,-9344,-5256,-8220,-2628,9891,-1539,8317,-5389,1886,6131,1241,-1049,-11337,3516,3365,-5495,5421,1865,-3668,-13701,3921,-6083,0,-12028,-3927,4261,-4924,7191,5549,-1026,7500,8737,2718,1540,12078,-8233,3965,4554,-1671,-1171,-7399,-15295,-7360
1535,-2518,-3987,-2634,-774,-3145,-1844,3377,-1871,4230,-2485,84,1252,82,-2742,-3469,1164,-737,-1897,2026,513,-258,-5524,1322,-1535,0,-4663,-1322,1027,-1876,2215,2199,-930,1990,4174,-218,-453,5219,-2522,935,2079,-168,1478,-3954,-3987,-1510
-11820,-1077,29678,17501,13254,21546,5588,-12907,6595,-21687,14114,3203,-14072,564,11202,16376,-8576,-3059,8796,-13205,-6281,-1107,25752,-10544,11820,0,18452,10544,-10575,7915,-17221,-7616,4325,-15332,-17534,3387,-4951,-18329,11225,-3166,-10202,2423,-1483,16393,29678,15173
-249,1175,517,686,-251,752,950,-858,375,-906,229,-7,-632,448,613,762,-149,966,211,-470,-38,-102,1471,-239,249,0,1300,239,355,440,-525,-807,227,22,-1492,-183,863,-1175,168,-275,-422,-258,-555,828,517,492
13783,-46958,-33239,-30147,3578,-36192,-35039,39331,-25676,52075,-24677,-325,13375,-6348,-40659,-39094,11805,-27739,-17535,22985,1272,1230,-71427,13335,-13783,0,-60960,-13335,-1465,-23006,22393,30672,-13799,12367,59178,-2287,-20840,63850,-22866,9405,24055,4705,29308,-51068,-33239,-15003
-68767,133032,171449,133885,21181,151237,111193,-155987,69485,-179883,86527,-2790,-98795,30839,104907,156305,-46483,73930,69281,-95248,-24443,2311,257539,-60829,68767,0,219233,60829,-14027,82040,-112325,-117366,38912,-65402,-219322,-12359,62861,-220956,82611,-48736,-87810,-9183,-63426,159645,171449,94091
11195,30461,-28442,-6115,-23811,-554,22924,5317,12342,-9988,-2282,4830,11153,10751,26237,-6377,2914,35119,-8572,1829,8673,-11783,10657,3164,-11195,0,8815,-3164,20320,415,8371,-5943,7817,19183,-15469,7578,23524,-6349,-11844,7004,-1828,-10626,-28419,13226,-28442,-12307
-45154,163692,110916,104831,-15443,126940,124999,-135480,83763,-175504,78583,1344,-58158,32155,133717,131896,-37355,106692,55735,-79721,-7397,-8866,243436,-46366,45155,0,208750,46360,10920,76414,-81415,-110457,45528,-35441,-211404,2566,82423,-214748,67776,-34459,-81899,-19601,-98252,167266,110913,56816
-80044,242642,196597,172099,-9042,203529,185362,-219914,127147,-275613,128547,-855,-97896,42746,199000,216089,-62641,146402,95295,-128790,-16400,-5787,384174,-76344,80045,0,329296,76338,3766,122700,-134931,-172139,68601,-70314,-327187,325,114919,-340617,118179,-58865,-130065,-24145,-140182,261387,196594,98163
18873,-97047,-45247,-51252,17789,-64958,-73973,66884,-48978,95399,-40477,-3039,23359,-19893,-81449,-65423,18692,-68578,-25238,40273,-419,9376,-130395,22497,-18873,0,-111464,-22497,-13641,-39859,37781,58715,-27177,10730,114371,-5702,-50890,113574,-31224,13995,43054,14312,63565,-93005,-45247,-23378
-113337,336343,277809,242025,-11166,280175,254525,-311970,168180,-373488,171964,-6740,-145856,61195,259168,303971,-84759,199685,133361,-177785,-24639,-1954,530665,-104559,113338,0,458297,104553,6624,170404,-189672,-243013,90506,-97349,-455949,-11254,163347,-472060,163531,-88062,-177937,-33252,-183205,353295,277806,142631
-81779,-310088,213327,29400,207313,-32410,-231098,-11184,-149789,158375,-23814,-49249,-109938,-84484,-299132,16747,-6377,-323485,50317,9534,-76974,107039,-171889,-13157,81779,0,-140094,13157,-165641,-31536,-56441,74230,-88851,-144495,186416,-90860,-207122,131425,63026,-60432,46815,92350,293517,-189630,213327,106361
-263776,-423314,673782,242740,444054,135705,-317184,-261088,-197979,64398,80145,-114195,-341246,-144872,-456319,265974,-77863,-561750,213765,-111317,-185241,235651,22965,-105349,263777,0,39042,105343,-359887,60914,-261717,-18861,-126009,-391406,68033,-204949,-333761,-72935,267131,-198506,-32059,178770,502222,-144603,673779,333827

==> anc/mvector.txt <==
-25708
-3
0
0
-3
-3
-250
-78
-41
143
-258
318
-1768
19
4607
-7875
-2490
4786
22213
2631
18712
19179
-68077
12854
-3
0
0
-3
-3
-265
-155
44
-151
-236
-292
1742
25
-4228
8311
2984
12331
18484
-8170
22552
-36758
-62808

==> anc/ntildevector.txt <==
3
1
-1
0
-1
0
0
1
0
0
0
-1
1
0
0
0
1
1
-1
1
0
0
-1
-1
-3
1
0
1
0
-1
0
0
0
1
1
-1
0
0
-1
0
-1
1
-1
-1
-1
-1

==> anc/nvector.txt <==
1
-1
0
0
-1
-1
-1
-1
0
0
-1
0
0
0
0
0
0
-1
-1
0
-1
0
-1
-1
-1
0
0
-1
-1
-1
-1
0
0
-1
0
0
0
0
0
0
-1
-1
0
-1
0
-1

==> anc/pvector.txt <==
18448
0
0
-1
-1
5
212
67
-92
-273
-12
-39
-2635
34
-2241
3388
2017
-3468
-13585
-2654
-13223
-11182
39326
-9224
0
0
1
-1
8
234
127
99
289
-261
33
2594
-84
2060
-3577
-2574
-8133
-11037
5108
-16830
22577
35990
